HZ Recoil Mass and Cross Section Analysis in ILD

This note describes the details of a simulation study of the Higgs boson production for processes in which the Higgs is produced together with a well measurable di-lepton system using the proposal of the ILD detector for its Letter of Intent. The analysis is optimised for the measurement of the Higgs-strahlung process, i.e. e+e- -> HZ. The cross section can be determined with a precision of 2-3% and by combining the decay channels a precision of ~30 MeV is obtained for the mass of the Higgs boson. The background can be largely reduced and the analysis exhibits a sensitivity to the configuration of the accelerator.

==> acol_el.C <==
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Mon Jun 22 14:35:48 2009) by ROOT version5.22/00
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n6->Range(-0.7253333,-4.592195,3.541333,0.3449618);
   c1_n6->SetFillColor(10);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetLogy();
   c1_n6->SetTickx(1);
   c1_n6->SetTicky(1);
   c1_n6->SetLeftMargin(0.17);
   c1_n6->SetRightMargin(0.08);
   c1_n6->SetTopMargin(0.08);
   c1_n6->SetBottomMargin(0.18);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   
   TH1 *e1e1h_acol_hist = new TH1F("e1e1h_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1h_acol_hist->SetBinContent(1,4.071226e-05);
   e1e1h_acol_hist->SetBinContent(2,4.580129e-05);
   e1e1h_acol_hist->SetBinContent(3,4.071226e-05);
   e1e1h_acol_hist->SetBinContent(4,6.615742e-05);
   e1e1h_acol_hist->SetBinContent(5,0.0001017806);
   e1e1h_acol_hist->SetBinContent(6,0.0001832052);
   e1e1h_acol_hist->SetBinContent(7,0.00015776);
   e1e1h_acol_hist->SetBinContent(8,0.0002748078);
   e1e1h_acol_hist->SetBinContent(9,0.0002697187);
   e1e1h_acol_hist->SetBinContent(10,0.0004274787);
   e1e1h_acol_hist->SetBinContent(11,0.0005089032);
   e1e1h_acol_hist->SetBinContent(12,0.000615773);
   e1e1h_acol_hist->SetBinContent(13,0.0007073755);
   e1e1h_acol_hist->SetBinContent(14,0.0008905807);
   e1e1h_acol_hist->SetBinContent(15,0.0008600465);
   e1e1h_acol_hist->SetBinContent(16,0.001195923);
   e1e1h_acol_hist->SetBinContent(17,0.001206101);
   e1e1h_acol_hist->SetBinContent(18,0.001959278);
   e1e1h_acol_hist->SetBinContent(19,0.001918565);
   e1e1h_acol_hist->SetBinContent(20,0.00220864);
   e1e1h_acol_hist->SetBinContent(21,0.002615763);
   e1e1h_acol_hist->SetBinContent(22,0.003022885);
   e1e1h_acol_hist->SetBinContent(23,0.003592857);
   e1e1h_acol_hist->SetBinContent(24,0.00389311);
   e1e1h_acol_hist->SetBinContent(25,0.004544506);
   e1e1h_acol_hist->SetBinContent(26,0.005587758);
   e1e1h_acol_hist->SetBinContent(27,0.007368919);
   e1e1h_acol_hist->SetBinContent(28,0.0115521);
   e1e1h_acol_hist->SetBinContent(29,0.02808637);
   e1e1h_acol_hist->SetBinContent(30,0.1125134);
   e1e1h_acol_hist->SetBinContent(31,0.1303708);
   e1e1h_acol_hist->SetBinContent(32,0.1030885);
   e1e1h_acol_hist->SetBinContent(33,0.08365352);
   e1e1h_acol_hist->SetBinContent(34,0.07193857);
   e1e1h_acol_hist->SetBinContent(35,0.0622694);
   e1e1h_acol_hist->SetBinContent(36,0.05435596);
   e1e1h_acol_hist->SetBinContent(37,0.04791833);
   e1e1h_acol_hist->SetBinContent(38,0.04187765);
   e1e1h_acol_hist->SetBinContent(39,0.03705833);
   e1e1h_acol_hist->SetBinContent(40,0.03307362);
   e1e1h_acol_hist->SetBinContent(41,0.02936372);
   e1e1h_acol_hist->SetBinContent(42,0.02523651);
   e1e1h_acol_hist->SetBinContent(43,0.02169964);
   e1e1h_acol_hist->SetBinContent(44,0.01880398);
   e1e1h_acol_hist->SetBinContent(45,0.01541468);
   e1e1h_acol_hist->SetBinContent(46,0.01173531);
   e1e1h_acol_hist->SetBinContent(47,0.008483417);
   e1e1h_acol_hist->SetBinContent(48,0.005297683);
   e1e1h_acol_hist->SetBinContent(49,0.00189312);
   e1e1h_acol_hist->SetBinContent(50,1.017807e-05);
   e1e1h_acol_hist->SetMinimum(0.0001979216);
   e1e1h_acol_hist->SetMaximum(0.8912289);
   e1e1h_acol_hist->SetEntries(196501);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e1e1h_acol_hist->SetLineColor(ci);
   e1e1h_acol_hist->SetLineWidth(2);
   e1e1h_acol_hist->SetMarkerStyle(20);
   e1e1h_acol_hist->SetMarkerSize(0.3);
   e1e1h_acol_hist->GetXaxis()->SetTitle("acol (rad)");
   e1e1h_acol_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_acol_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_acol_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_acol_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_acol_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_acol_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_acol_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_acol_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_acol_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_acol_hist->Draw("");
   
   TH1 *e1e1_acol_hist1 = new TH1F("e1e1_acol_hist1","acol",50,0,3.14);
   e1e1_acol_hist1->SetBinContent(1,5.122164e-06);
   e1e1_acol_hist1->SetBinContent(2,1.024433e-05);
   e1e1_acol_hist1->SetBinContent(3,3.585514e-05);
   e1e1_acol_hist1->SetBinContent(4,6.146597e-05);
   e1e1_acol_hist1->SetBinContent(5,0.0001382984);
   e1e1_acol_hist1->SetBinContent(6,0.0001126876);
   e1e1_acol_hist1->SetBinContent(7,0.0002407417);
   e1e1_acol_hist1->SetBinContent(8,0.0002970855);
   e1e1_acol_hist1->SetBinContent(9,0.0003431849);
   e1e1_acol_hist1->SetBinContent(10,0.0004507504);
   e1e1_acol_hist1->SetBinContent(11,0.0004046509);
   e1e1_acol_hist1->SetBinContent(12,0.0004456282);
   e1e1_acol_hist1->SetBinContent(13,0.0004814834);
   e1e1_acol_hist1->SetBinContent(14,0.0005839266);
   e1e1_acol_hist1->SetBinContent(15,0.0006453926);
   e1e1_acol_hist1->SetBinContent(16,0.0007273472);
   e1e1_acol_hist1->SetBinContent(17,0.0007273472);
   e1e1_acol_hist1->SetBinContent(18,0.0008502792);
   e1e1_acol_hist1->SetBinContent(19,0.0009680889);
   e1e1_acol_hist1->SetBinContent(20,0.0009783333);
   e1e1_acol_hist1->SetBinContent(21,0.0009629668);
   e1e1_acol_hist1->SetBinContent(22,0.001316396);
   e1e1_acol_hist1->SetBinContent(23,0.001572504);
   e1e1_acol_hist1->SetBinContent(24,0.001654459);
   e1e1_acol_hist1->SetBinContent(25,0.001592993);
   e1e1_acol_hist1->SetBinContent(26,0.001603237);
   e1e1_acol_hist1->SetBinContent(27,0.001920811);
   e1e1_acol_hist1->SetBinContent(28,0.001915689);
   e1e1_acol_hist1->SetBinContent(29,0.00186959);
   e1e1_acol_hist1->SetBinContent(30,0.002146187);
   e1e1_acol_hist1->SetBinContent(31,0.002279363);
   e1e1_acol_hist1->SetBinContent(32,0.002474005);
   e1e1_acol_hist1->SetBinContent(33,0.002617426);
   e1e1_acol_hist1->SetBinContent(34,0.002709625);
   e1e1_acol_hist1->SetBinContent(35,0.003283307);
   e1e1_acol_hist1->SetBinContent(36,0.00350356);
   e1e1_acol_hist1->SetBinContent(37,0.0038826);
   e1e1_acol_hist1->SetBinContent(38,0.00437945);
   e1e1_acol_hist1->SetBinContent(39,0.004840445);
   e1e1_acol_hist1->SetBinContent(40,0.00563438);
   e1e1_acol_hist1->SetBinContent(41,0.006761256);
   e1e1_acol_hist1->SetBinContent(42,0.008036675);
   e1e1_acol_hist1->SetBinContent(43,0.00951698);
   e1e1_acol_hist1->SetBinContent(44,0.01200635);
   e1e1_acol_hist1->SetBinContent(45,0.01607847);
   e1e1_acol_hist1->SetBinContent(46,0.02125698);
   e1e1_acol_hist1->SetBinContent(47,0.03181376);
   e1e1_acol_hist1->SetBinContent(48,0.04917789);
   e1e1_acol_hist1->SetBinContent(49,0.09819188);
   e1e1_acol_hist1->SetBinContent(50,0.6864929);
   e1e1_acol_hist1->SetBinContent(51,0.3816114);
   e1e1_acol_hist1->SetEntries(269732);

   ci = TColor::GetColor("#0000ff");
   e1e1_acol_hist1->SetLineColor(ci);
   e1e1_acol_hist1->SetLineStyle(2);
   e1e1_acol_hist1->SetLineWidth(2);
   e1e1_acol_hist1->SetMarkerStyle(20);
   e1e1_acol_hist1->SetMarkerSize(0.3);
   e1e1_acol_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_acol_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_acol_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_acol_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_acol_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_acol_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_acol_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_acol_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_acol_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_acol_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_acol_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_acol_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_acol_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_acol_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_acol_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_acol_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_acol_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_acol_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_acol_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_acol_hist1->Draw("same");
   
   TH1 *e3e3_acol_hist = new TH1F("e3e3_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e3e3_acol_hist->SetBinContent(1,0.154557);
   e3e3_acol_hist->SetBinContent(2,0.05955588);
   e3e3_acol_hist->SetBinContent(3,0.02394562);
   e3e3_acol_hist->SetBinContent(4,0.01287768);
   e3e3_acol_hist->SetBinContent(5,0.006673563);
   e3e3_acol_hist->SetBinContent(6,0.004411397);
   e3e3_acol_hist->SetBinContent(7,0.002530436);
   e3e3_acol_hist->SetBinContent(8,0.002918155);
   e3e3_acol_hist->SetBinContent(9,0.004012357);
   e3e3_acol_hist->SetBinContent(10,0.002947094);
   e3e3_acol_hist->SetBinContent(11,0.002155435);
   e3e3_acol_hist->SetBinContent(12,0.00190794);
   e3e3_acol_hist->SetBinContent(13,0.002588233);
   e3e3_acol_hist->SetBinContent(14,0.002219336);
   e3e3_acol_hist->SetBinContent(15,0.001228516);
   e3e3_acol_hist->SetBinContent(16,0.002140454);
   e3e3_acol_hist->SetBinContent(17,0.002765661);
   e3e3_acol_hist->SetBinContent(18,0.001488077);
   e3e3_acol_hist->SetBinContent(19,0.002346531);
   e3e3_acol_hist->SetBinContent(20,0.004921626);
   e3e3_acol_hist->SetBinContent(21,0.008223874);
   e3e3_acol_hist->SetBinContent(22,0.02819938);
   e3e3_acol_hist->SetBinContent(23,0.04676858);
   e3e3_acol_hist->SetBinContent(24,0.03783594);
   e3e3_acol_hist->SetBinContent(25,0.02797978);
   e3e3_acol_hist->SetBinContent(26,0.02221444);
   e3e3_acol_hist->SetBinContent(27,0.0217321);
   e3e3_acol_hist->SetBinContent(28,0.01829402);
   e3e3_acol_hist->SetBinContent(29,0.01452178);
   e3e3_acol_hist->SetBinContent(30,0.01389531);
   e3e3_acol_hist->SetBinContent(31,0.01219119);
   e3e3_acol_hist->SetBinContent(32,0.01104225);
   e3e3_acol_hist->SetBinContent(33,0.01205706);
   e3e3_acol_hist->SetBinContent(34,0.009393026);
   e3e3_acol_hist->SetBinContent(35,0.0127555);
   e3e3_acol_hist->SetBinContent(36,0.01094682);
   e3e3_acol_hist->SetBinContent(37,0.008497346);
   e3e3_acol_hist->SetBinContent(38,0.008365329);
   e3e3_acol_hist->SetBinContent(39,0.009131636);
   e3e3_acol_hist->SetBinContent(40,0.008694476);
   e3e3_acol_hist->SetBinContent(41,0.008477101);
   e3e3_acol_hist->SetBinContent(42,0.008633885);
   e3e3_acol_hist->SetBinContent(43,0.009638136);
   e3e3_acol_hist->SetBinContent(44,0.01118186);
   e3e3_acol_hist->SetBinContent(45,0.01157423);
   e3e3_acol_hist->SetBinContent(46,0.01392814);
   e3e3_acol_hist->SetBinContent(47,0.01830694);
   e3e3_acol_hist->SetBinContent(48,0.04607309);
   e3e3_acol_hist->SetBinContent(49,0.221207);
   e3e3_acol_hist->SetBinContent(50,0.01004877);
   e3e3_acol_hist->SetEntries(13186);

   ci = TColor::GetColor("#006600");
   e3e3_acol_hist->SetLineColor(ci);
   e3e3_acol_hist->SetLineStyle(3);
   e3e3_acol_hist->SetLineWidth(2);
   e3e3_acol_hist->SetMarkerStyle(20);
   e3e3_acol_hist->SetMarkerSize(0.3);
   e3e3_acol_hist->GetXaxis()->SetNdivisions(506);
   e3e3_acol_hist->GetXaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetXaxis()->SetTitleFont(42);
   e3e3_acol_hist->GetYaxis()->SetNdivisions(506);
   e3e3_acol_hist->GetYaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_acol_hist->GetYaxis()->SetTitleFont(42);
   e3e3_acol_hist->GetZaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_acol_hist->GetZaxis()->SetTitleFont(42);
   e3e3_acol_hist->Draw("same");
   
   TH1 *e1e1nn_acol_hist = new TH1F("e1e1nn_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1nn_acol_hist->SetBinContent(1,0.0008289829);
   e1e1nn_acol_hist->SetBinContent(2,0.003521466);
   e1e1nn_acol_hist->SetBinContent(3,0.005435696);
   e1e1nn_acol_hist->SetBinContent(4,0.004511883);
   e1e1nn_acol_hist->SetBinContent(5,0.003991246);
   e1e1nn_acol_hist->SetBinContent(6,0.003883853);
   e1e1nn_acol_hist->SetBinContent(7,0.004728125);
   e1e1nn_acol_hist->SetBinContent(8,0.003283331);
   e1e1nn_acol_hist->SetBinContent(9,0.003913773);
   e1e1nn_acol_hist->SetBinContent(10,0.00473016);
   e1e1nn_acol_hist->SetBinContent(11,0.00472466);
   e1e1nn_acol_hist->SetBinContent(12,0.005395534);
   e1e1nn_acol_hist->SetBinContent(13,0.005031532);
   e1e1nn_acol_hist->SetBinContent(14,0.005111601);
   e1e1nn_acol_hist->SetBinContent(15,0.006166103);
   e1e1nn_acol_hist->SetBinContent(16,0.005847747);
   e1e1nn_acol_hist->SetBinContent(17,0.006606478);
   e1e1nn_acol_hist->SetBinContent(18,0.006883324);
   e1e1nn_acol_hist->SetBinContent(19,0.0083762);
   e1e1nn_acol_hist->SetBinContent(20,0.007820851);
   e1e1nn_acol_hist->SetBinContent(21,0.008343142);
   e1e1nn_acol_hist->SetBinContent(22,0.009780537);
   e1e1nn_acol_hist->SetBinContent(23,0.01018695);
   e1e1nn_acol_hist->SetBinContent(24,0.01127295);
   e1e1nn_acol_hist->SetBinContent(25,0.01272889);
   e1e1nn_acol_hist->SetBinContent(26,0.01856854);
   e1e1nn_acol_hist->SetBinContent(27,0.02168854);
   e1e1nn_acol_hist->SetBinContent(28,0.02160657);
   e1e1nn_acol_hist->SetBinContent(29,0.02260036);
   e1e1nn_acol_hist->SetBinContent(30,0.02269237);
   e1e1nn_acol_hist->SetBinContent(31,0.02519535);
   e1e1nn_acol_hist->SetBinContent(32,0.02712726);
   e1e1nn_acol_hist->SetBinContent(33,0.02975129);
   e1e1nn_acol_hist->SetBinContent(34,0.03320668);
   e1e1nn_acol_hist->SetBinContent(35,0.03660361);
   e1e1nn_acol_hist->SetBinContent(36,0.03948735);
   e1e1nn_acol_hist->SetBinContent(37,0.04212239);
   e1e1nn_acol_hist->SetBinContent(38,0.04549427);
   e1e1nn_acol_hist->SetBinContent(39,0.0507069);
   e1e1nn_acol_hist->SetBinContent(40,0.05138624);
   e1e1nn_acol_hist->SetBinContent(41,0.05430096);
   e1e1nn_acol_hist->SetBinContent(42,0.05487184);
   e1e1nn_acol_hist->SetBinContent(43,0.05479749);
   e1e1nn_acol_hist->SetBinContent(44,0.05091709);
   e1e1nn_acol_hist->SetBinContent(45,0.04668234);
   e1e1nn_acol_hist->SetBinContent(46,0.03980705);
   e1e1nn_acol_hist->SetBinContent(47,0.03024085);
   e1e1nn_acol_hist->SetBinContent(48,0.02002867);
   e1e1nn_acol_hist->SetBinContent(49,0.006964254);
   e1e1nn_acol_hist->SetBinContent(50,4.67373e-05);
   e1e1nn_acol_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_acol_hist->SetLineColor(ci);
   e1e1nn_acol_hist->SetLineStyle(4);
   e1e1nn_acol_hist->SetLineWidth(2);
   e1e1nn_acol_hist->SetMarkerStyle(20);
   e1e1nn_acol_hist->SetMarkerSize(0.3);
   e1e1nn_acol_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_acol_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_acol_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_acol_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_acol_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_acol_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_acol_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_acol_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_acol_hist->Draw("same");
   
   TH1 *e1e1ff_acol_hist = new TH1F("e1e1ff_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1ff_acol_hist->SetBinContent(1,0.003225287);
   e1e1ff_acol_hist->SetBinContent(2,0.00244985);
   e1e1ff_acol_hist->SetBinContent(3,0.003593494);
   e1e1ff_acol_hist->SetBinContent(4,0.005137946);
   e1e1ff_acol_hist->SetBinContent(5,0.006843199);
   e1e1ff_acol_hist->SetBinContent(6,0.008782074);
   e1e1ff_acol_hist->SetBinContent(7,0.009864926);
   e1e1ff_acol_hist->SetBinContent(8,0.01093171);
   e1e1ff_acol_hist->SetBinContent(9,0.01247286);
   e1e1ff_acol_hist->SetBinContent(10,0.01303784);
   e1e1ff_acol_hist->SetBinContent(11,0.01382964);
   e1e1ff_acol_hist->SetBinContent(12,0.01427041);
   e1e1ff_acol_hist->SetBinContent(13,0.01467256);
   e1e1ff_acol_hist->SetBinContent(14,0.01625226);
   e1e1ff_acol_hist->SetBinContent(15,0.01665104);
   e1e1ff_acol_hist->SetBinContent(16,0.01671739);
   e1e1ff_acol_hist->SetBinContent(17,0.01709374);
   e1e1ff_acol_hist->SetBinContent(18,0.01748213);
   e1e1ff_acol_hist->SetBinContent(19,0.01797923);
   e1e1ff_acol_hist->SetBinContent(20,0.01795404);
   e1e1ff_acol_hist->SetBinContent(21,0.018336);
   e1e1ff_acol_hist->SetBinContent(22,0.01832476);
   e1e1ff_acol_hist->SetBinContent(23,0.02075764);
   e1e1ff_acol_hist->SetBinContent(24,0.02093834);
   e1e1ff_acol_hist->SetBinContent(25,0.02256976);
   e1e1ff_acol_hist->SetBinContent(26,0.03067314);
   e1e1ff_acol_hist->SetBinContent(27,0.03269685);
   e1e1ff_acol_hist->SetBinContent(28,0.03028853);
   e1e1ff_acol_hist->SetBinContent(29,0.02930082);
   e1e1ff_acol_hist->SetBinContent(30,0.02761363);
   e1e1ff_acol_hist->SetBinContent(31,0.02781264);
   e1e1ff_acol_hist->SetBinContent(32,0.02690356);
   e1e1ff_acol_hist->SetBinContent(33,0.0269779);
   e1e1ff_acol_hist->SetBinContent(34,0.02694669);
   e1e1ff_acol_hist->SetBinContent(35,0.02677239);
   e1e1ff_acol_hist->SetBinContent(36,0.02697833);
   e1e1ff_acol_hist->SetBinContent(37,0.02780381);
   e1e1ff_acol_hist->SetBinContent(38,0.02648017);
   e1e1ff_acol_hist->SetBinContent(39,0.02771161);
   e1e1ff_acol_hist->SetBinContent(40,0.02808739);
   e1e1ff_acol_hist->SetBinContent(41,0.02754857);
   e1e1ff_acol_hist->SetBinContent(42,0.02871814);
   e1e1ff_acol_hist->SetBinContent(43,0.02880038);
   e1e1ff_acol_hist->SetBinContent(44,0.02879945);
   e1e1ff_acol_hist->SetBinContent(45,0.03143912);
   e1e1ff_acol_hist->SetBinContent(46,0.03038846);
   e1e1ff_acol_hist->SetBinContent(47,0.02629796);
   e1e1ff_acol_hist->SetBinContent(48,0.02142665);
   e1e1ff_acol_hist->SetBinContent(49,0.01319445);
   e1e1ff_acol_hist->SetBinContent(50,0.0001712636);
   e1e1ff_acol_hist->SetBinContent(51,7.715636e-06);
   e1e1ff_acol_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_acol_hist->SetLineColor(ci);
   e1e1ff_acol_hist->SetLineStyle(5);
   e1e1ff_acol_hist->SetLineWidth(2);
   e1e1ff_acol_hist->SetMarkerStyle(20);
   e1e1ff_acol_hist->SetMarkerSize(0.3);
   e1e1ff_acol_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_acol_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_acol_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_acol_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_acol_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_acol_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_acol_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_acol_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_acol_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.2083333,0.625,0.4971264,0.8940678,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_acol_hist","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_acol_hist1","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_acol_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_acol_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_acol_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
}


==> acol_mu.C <==
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Mon Jun 22 11:17:59 2009) by ROOT version5.22/00
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",10,32,700,500);
   gStyle->SetOptStat(0);
   c1_n6->Range(-0.7233716,-4.629491,3.543295,0.0571721);
   c1_n6->SetFillColor(10);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetLogy();
   c1_n6->SetTickx(1);
   c1_n6->SetTicky(1);
   c1_n6->SetLeftMargin(0.1695402);
   c1_n6->SetRightMargin(0.08045977);
   c1_n6->SetTopMargin(0.07838983);
   c1_n6->SetBottomMargin(0.1800848);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   
   TH1 *e2e2h_acol_hist = new TH1F("e2e2h_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2h_acol_hist->SetBinContent(1,5.199343e-06);
   e2e2h_acol_hist->SetBinContent(2,2.079737e-05);
   e2e2h_acol_hist->SetBinContent(3,1.039869e-05);
   e2e2h_acol_hist->SetBinContent(4,1.039869e-05);
   e2e2h_acol_hist->SetBinContent(5,1.559803e-05);
   e2e2h_acol_hist->SetBinContent(6,2.079737e-05);
   e2e2h_acol_hist->SetBinContent(7,1.559803e-05);
   e2e2h_acol_hist->SetBinContent(8,1.039869e-05);
   e2e2h_acol_hist->SetBinContent(9,3.63954e-05);
   e2e2h_acol_hist->SetBinContent(10,5.199343e-05);
   e2e2h_acol_hist->SetBinContent(11,6.239212e-05);
   e2e2h_acol_hist->SetBinContent(12,6.759146e-05);
   e2e2h_acol_hist->SetBinContent(13,0.0001143855);
   e2e2h_acol_hist->SetBinContent(14,0.0001143855);
   e2e2h_acol_hist->SetBinContent(15,0.0001507809);
   e2e2h_acol_hist->SetBinContent(16,0.0002287711);
   e2e2h_acol_hist->SetBinContent(17,0.0002755652);
   e2e2h_acol_hist->SetBinContent(18,0.0003587547);
   e2e2h_acol_hist->SetBinContent(19,0.0005823264);
   e2e2h_acol_hist->SetBinContent(20,0.0005979244);
   e2e2h_acol_hist->SetBinContent(21,0.0008266955);
   e2e2h_acol_hist->SetBinContent(22,0.001112659);
   e2e2h_acol_hist->SetBinContent(23,0.001648192);
   e2e2h_acol_hist->SetBinContent(24,0.001913358);
   e2e2h_acol_hist->SetBinContent(25,0.002526881);
   e2e2h_acol_hist->SetBinContent(26,0.004123079);
   e2e2h_acol_hist->SetBinContent(27,0.006187218);
   e2e2h_acol_hist->SetBinContent(28,0.01099661);
   e2e2h_acol_hist->SetBinContent(29,0.03146642);
   e2e2h_acol_hist->SetBinContent(30,0.1294272);
   e2e2h_acol_hist->SetBinContent(31,0.1477549);
   e2e2h_acol_hist->SetBinContent(32,0.1139332);
   e2e2h_acol_hist->SetBinContent(33,0.09057255);
   e2e2h_acol_hist->SetBinContent(34,0.07347191);
   e2e2h_acol_hist->SetBinContent(35,0.06244411);
   e2e2h_acol_hist->SetBinContent(36,0.05314248);
   e2e2h_acol_hist->SetBinContent(37,0.04567103);
   e2e2h_acol_hist->SetBinContent(38,0.03887549);
   e2e2h_acol_hist->SetBinContent(39,0.03462762);
   e2e2h_acol_hist->SetBinContent(40,0.02951667);
   e2e2h_acol_hist->SetBinContent(41,0.0260747);
   e2e2h_acol_hist->SetBinContent(42,0.02194123);
   e2e2h_acol_hist->SetBinContent(43,0.0189568);
   e2e2h_acol_hist->SetBinContent(44,0.01491171);
   e2e2h_acol_hist->SetBinContent(45,0.01243683);
   e2e2h_acol_hist->SetBinContent(46,0.009842356);
   e2e2h_acol_hist->SetBinContent(47,0.007097103);
   e2e2h_acol_hist->SetBinContent(48,0.004362249);
   e2e2h_acol_hist->SetBinContent(49,0.001372627);
   e2e2h_acol_hist->SetBinContent(50,1.559803e-05);
   e2e2h_acol_hist->SetMinimum(0.0001638723);
   e2e2h_acol_hist->SetMaximum(0.4895368);
   e2e2h_acol_hist->SetEntries(192332);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e2e2h_acol_hist->SetLineColor(ci);
   e2e2h_acol_hist->SetLineWidth(2);
   e2e2h_acol_hist->SetMarkerStyle(20);
   e2e2h_acol_hist->SetMarkerSize(0.3);
   e2e2h_acol_hist->GetXaxis()->SetTitle("acol (rad)");
   e2e2h_acol_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_acol_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_acol_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_acol_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_acol_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_acol_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_acol_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_acol_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_acol_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_acol_hist->Draw("");
   
   TH1 *e2e2_acol_hist1 = new TH1F("e2e2_acol_hist1","acol",50,0,3.14);
   e2e2_acol_hist1->SetBinContent(1,7.317662e-06);
   e2e2_acol_hist1->SetBinContent(2,0.001622082);
   e2e2_acol_hist1->SetBinContent(3,0.002219691);
   e2e2_acol_hist1->SetBinContent(4,0.004296687);
   e2e2_acol_hist1->SetBinContent(5,0.005280913);
   e2e2_acol_hist1->SetBinContent(6,0.005454707);
   e2e2_acol_hist1->SetBinContent(7,0.005351041);
   e2e2_acol_hist1->SetBinContent(8,0.005128461);
   e2e2_acol_hist1->SetBinContent(9,0.004805265);
   e2e2_acol_hist1->SetBinContent(10,0.004566221);
   e2e2_acol_hist1->SetBinContent(11,0.00441133);
   e2e2_acol_hist1->SetBinContent(12,0.004180824);
   e2e2_acol_hist1->SetBinContent(13,0.004066181);
   e2e2_acol_hist1->SetBinContent(14,0.003903363);
   e2e2_acol_hist1->SetBinContent(15,0.003855798);
   e2e2_acol_hist1->SetBinContent(16,0.00372591);
   e2e2_acol_hist1->SetBinContent(17,0.003703347);
   e2e2_acol_hist1->SetBinContent(18,0.003691761);
   e2e2_acol_hist1->SetBinContent(19,0.003821649);
   e2e2_acol_hist1->SetBinContent(20,0.004270466);
   e2e2_acol_hist1->SetBinContent(21,0.005564472);
   e2e2_acol_hist1->SetBinContent(22,0.013309);
   e2e2_acol_hist1->SetBinContent(23,0.06486132);
   e2e2_acol_hist1->SetBinContent(24,0.06280933);
   e2e2_acol_hist1->SetBinContent(25,0.05178161);
   e2e2_acol_hist1->SetBinContent(26,0.04461396);
   e2e2_acol_hist1->SetBinContent(27,0.039952);
   e2e2_acol_hist1->SetBinContent(28,0.03580471);
   e2e2_acol_hist1->SetBinContent(29,0.03254591);
   e2e2_acol_hist1->SetBinContent(30,0.03011279);
   e2e2_acol_hist1->SetBinContent(31,0.027912);
   e2e2_acol_hist1->SetBinContent(32,0.02599356);
   e2e2_acol_hist1->SetBinContent(33,0.02433001);
   e2e2_acol_hist1->SetBinContent(34,0.02285977);
   e2e2_acol_hist1->SetBinContent(35,0.02153039);
   e2e2_acol_hist1->SetBinContent(36,0.0205297);
   e2e2_acol_hist1->SetBinContent(37,0.01955767);
   e2e2_acol_hist1->SetBinContent(38,0.01861003);
   e2e2_acol_hist1->SetBinContent(39,0.01822281);
   e2e2_acol_hist1->SetBinContent(40,0.0175258);
   e2e2_acol_hist1->SetBinContent(41,0.01675989);
   e2e2_acol_hist1->SetBinContent(42,0.01588177);
   e2e2_acol_hist1->SetBinContent(43,0.0143664);
   e2e2_acol_hist1->SetBinContent(44,0.01456337);
   e2e2_acol_hist1->SetBinContent(45,0.01530062);
   e2e2_acol_hist1->SetBinContent(46,0.01687087);
   e2e2_acol_hist1->SetBinContent(47,0.0196778);
   e2e2_acol_hist1->SetBinContent(48,0.02417634);
   e2e2_acol_hist1->SetBinContent(49,0.03603034);
   e2e2_acol_hist1->SetBinContent(50,0.1495828);
   e2e2_acol_hist1->SetBinContent(51,0.02677959);
   e2e2_acol_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_acol_hist1->SetLineColor(ci);
   e2e2_acol_hist1->SetLineStyle(2);
   e2e2_acol_hist1->SetLineWidth(2);
   e2e2_acol_hist1->SetMarkerStyle(20);
   e2e2_acol_hist1->SetMarkerSize(0.3);
   e2e2_acol_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_acol_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_acol_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_acol_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_acol_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_acol_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_acol_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_acol_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_acol_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_acol_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_acol_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_acol_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_acol_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_acol_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_acol_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_acol_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_acol_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_acol_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_acol_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_acol_hist1->Draw("same");
   
   TH1 *e3e3_acol_hist = new TH1F("e3e3_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e3e3_acol_hist->SetBinContent(1,0.008840037);
   e3e3_acol_hist->SetBinContent(2,0.003369721);
   e3e3_acol_hist->SetBinContent(3,0.002214541);
   e3e3_acol_hist->SetBinContent(4,0.002931296);
   e3e3_acol_hist->SetBinContent(5,0.003149144);
   e3e3_acol_hist->SetBinContent(6,0.003184771);
   e3e3_acol_hist->SetBinContent(7,0.0004344704);
   e3e3_acol_hist->SetBinContent(8,0.002724218);
   e3e3_acol_hist->SetBinContent(9,0.002106372);
   e3e3_acol_hist->SetBinContent(10,0.002626804);
   e3e3_acol_hist->SetBinContent(11,0.00177063);
   e3e3_acol_hist->SetBinContent(12,0.003664211);
   e3e3_acol_hist->SetBinContent(13,0.0009825411);
   e3e3_acol_hist->SetBinContent(14,0.001036703);
   e3e3_acol_hist->SetBinContent(15,0.005396593);
   e3e3_acol_hist->SetBinContent(16,0.002877535);
   e3e3_acol_hist->SetBinContent(17,0.005303908);
   e3e3_acol_hist->SetBinContent(18,0.002357756);
   e3e3_acol_hist->SetBinContent(19,0.003457022);
   e3e3_acol_hist->SetBinContent(20,0.0055022);
   e3e3_acol_hist->SetBinContent(21,0.00773234);
   e3e3_acol_hist->SetBinContent(22,0.03054599);
   e3e3_acol_hist->SetBinContent(23,0.06371141);
   e3e3_acol_hist->SetBinContent(24,0.04284741);
   e3e3_acol_hist->SetBinContent(25,0.03805286);
   e3e3_acol_hist->SetBinContent(26,0.02654337);
   e3e3_acol_hist->SetBinContent(27,0.02350441);
   e3e3_acol_hist->SetBinContent(28,0.01724768);
   e3e3_acol_hist->SetBinContent(29,0.01962904);
   e3e3_acol_hist->SetBinContent(30,0.01071043);
   e3e3_acol_hist->SetBinContent(31,0.01294498);
   e3e3_acol_hist->SetBinContent(32,0.01184807);
   e3e3_acol_hist->SetBinContent(33,0.009602709);
   e3e3_acol_hist->SetBinContent(34,0.008285193);
   e3e3_acol_hist->SetBinContent(35,0.0115164);
   e3e3_acol_hist->SetBinContent(36,0.008260262);
   e3e3_acol_hist->SetBinContent(37,0.01349679);
   e3e3_acol_hist->SetBinContent(38,0.009788262);
   e3e3_acol_hist->SetBinContent(39,0.007040592);
   e3e3_acol_hist->SetBinContent(40,0.009302792);
   e3e3_acol_hist->SetBinContent(41,0.01199004);
   e3e3_acol_hist->SetBinContent(42,0.01005148);
   e3e3_acol_hist->SetBinContent(43,0.01037616);
   e3e3_acol_hist->SetBinContent(44,0.01487879);
   e3e3_acol_hist->SetBinContent(45,0.01398084);
   e3e3_acol_hist->SetBinContent(46,0.01776375);
   e3e3_acol_hist->SetBinContent(47,0.02282116);
   e3e3_acol_hist->SetBinContent(48,0.05484983);
   e3e3_acol_hist->SetBinContent(49,0.3718236);
   e3e3_acol_hist->SetBinContent(50,0.02492283);
   e3e3_acol_hist->SetEntries(3731);

   ci = TColor::GetColor("#006600");
   e3e3_acol_hist->SetLineColor(ci);
   e3e3_acol_hist->SetLineStyle(3);
   e3e3_acol_hist->SetLineWidth(2);
   e3e3_acol_hist->SetMarkerStyle(20);
   e3e3_acol_hist->SetMarkerSize(0.3);
   e3e3_acol_hist->GetXaxis()->SetNdivisions(506);
   e3e3_acol_hist->GetXaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetXaxis()->SetTitleFont(42);
   e3e3_acol_hist->GetYaxis()->SetNdivisions(506);
   e3e3_acol_hist->GetYaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_acol_hist->GetYaxis()->SetTitleFont(42);
   e3e3_acol_hist->GetZaxis()->SetLabelFont(42);
   e3e3_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_acol_hist->GetZaxis()->SetTitleFont(42);
   e3e3_acol_hist->Draw("same");
   
   TH1 *e2e2nn_acol_hist = new TH1F("e2e2nn_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2nn_acol_hist->SetBinContent(1,3.99583e-05);
   e2e2nn_acol_hist->SetBinContent(2,0.00366287);
   e2e2nn_acol_hist->SetBinContent(3,0.004459207);
   e2e2nn_acol_hist->SetBinContent(4,0.004170923);
   e2e2nn_acol_hist->SetBinContent(5,0.003767191);
   e2e2nn_acol_hist->SetBinContent(6,0.003582222);
   e2e2nn_acol_hist->SetBinContent(7,0.00343206);
   e2e2nn_acol_hist->SetBinContent(8,0.00358643);
   e2e2nn_acol_hist->SetBinContent(9,0.00335391);
   e2e2nn_acol_hist->SetBinContent(10,0.003750977);
   e2e2nn_acol_hist->SetBinContent(11,0.003604781);
   e2e2nn_acol_hist->SetBinContent(12,0.003583107);
   e2e2nn_acol_hist->SetBinContent(13,0.004261346);
   e2e2nn_acol_hist->SetBinContent(14,0.004256414);
   e2e2nn_acol_hist->SetBinContent(15,0.004179797);
   e2e2nn_acol_hist->SetBinContent(16,0.004536026);
   e2e2nn_acol_hist->SetBinContent(17,0.004610545);
   e2e2nn_acol_hist->SetBinContent(18,0.005295161);
   e2e2nn_acol_hist->SetBinContent(19,0.005726061);
   e2e2nn_acol_hist->SetBinContent(20,0.005909832);
   e2e2nn_acol_hist->SetBinContent(21,0.006999726);
   e2e2nn_acol_hist->SetBinContent(22,0.007363139);
   e2e2nn_acol_hist->SetBinContent(23,0.008498499);
   e2e2nn_acol_hist->SetBinContent(24,0.009119863);
   e2e2nn_acol_hist->SetBinContent(25,0.01117007);
   e2e2nn_acol_hist->SetBinContent(26,0.01639518);
   e2e2nn_acol_hist->SetBinContent(27,0.02013877);
   e2e2nn_acol_hist->SetBinContent(28,0.01990536);
   e2e2nn_acol_hist->SetBinContent(29,0.02085614);
   e2e2nn_acol_hist->SetBinContent(30,0.02247704);
   e2e2nn_acol_hist->SetBinContent(31,0.02476025);
   e2e2nn_acol_hist->SetBinContent(32,0.02699103);
   e2e2nn_acol_hist->SetBinContent(33,0.02986491);
   e2e2nn_acol_hist->SetBinContent(34,0.03387879);
   e2e2nn_acol_hist->SetBinContent(35,0.03543828);
   e2e2nn_acol_hist->SetBinContent(36,0.03991631);
   e2e2nn_acol_hist->SetBinContent(37,0.04355588);
   e2e2nn_acol_hist->SetBinContent(38,0.04556649);
   e2e2nn_acol_hist->SetBinContent(39,0.05230963);
   e2e2nn_acol_hist->SetBinContent(40,0.05471882);
   e2e2nn_acol_hist->SetBinContent(41,0.05848436);
   e2e2nn_acol_hist->SetBinContent(42,0.05874194);
   e2e2nn_acol_hist->SetBinContent(43,0.05846159);
   e2e2nn_acol_hist->SetBinContent(44,0.05570965);
   e2e2nn_acol_hist->SetBinContent(45,0.05169456);
   e2e2nn_acol_hist->SetBinContent(46,0.04333645);
   e2e2nn_acol_hist->SetBinContent(47,0.03268337);
   e2e2nn_acol_hist->SetBinContent(48,0.02242127);
   e2e2nn_acol_hist->SetBinContent(49,0.008731965);
   e2e2nn_acol_hist->SetBinContent(50,4.186173e-05);
   e2e2nn_acol_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_acol_hist->SetLineColor(ci);
   e2e2nn_acol_hist->SetLineStyle(4);
   e2e2nn_acol_hist->SetLineWidth(2);
   e2e2nn_acol_hist->SetMarkerStyle(20);
   e2e2nn_acol_hist->SetMarkerSize(0.3);
   e2e2nn_acol_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_acol_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_acol_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_acol_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_acol_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_acol_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_acol_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_acol_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_acol_hist->Draw("same");
   
   TH1 *e2e2ff_acol_hist = new TH1F("e2e2ff_acol_hist","acol {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2ff_acol_hist->SetBinContent(1,6.765762e-05);
   e2e2ff_acol_hist->SetBinContent(2,0.001289015);
   e2e2ff_acol_hist->SetBinContent(3,0.002931092);
   e2e2ff_acol_hist->SetBinContent(4,0.00443685);
   e2e2ff_acol_hist->SetBinContent(5,0.006424166);
   e2e2ff_acol_hist->SetBinContent(6,0.007549012);
   e2e2ff_acol_hist->SetBinContent(7,0.008520246);
   e2e2ff_acol_hist->SetBinContent(8,0.009503379);
   e2e2ff_acol_hist->SetBinContent(9,0.00978483);
   e2e2ff_acol_hist->SetBinContent(10,0.009580734);
   e2e2ff_acol_hist->SetBinContent(11,0.01014894);
   e2e2ff_acol_hist->SetBinContent(12,0.01023401);
   e2e2ff_acol_hist->SetBinContent(13,0.009968827);
   e2e2ff_acol_hist->SetBinContent(14,0.01032659);
   e2e2ff_acol_hist->SetBinContent(15,0.01028558);
   e2e2ff_acol_hist->SetBinContent(16,0.01047568);
   e2e2ff_acol_hist->SetBinContent(17,0.01037069);
   e2e2ff_acol_hist->SetBinContent(18,0.01088975);
   e2e2ff_acol_hist->SetBinContent(19,0.01046222);
   e2e2ff_acol_hist->SetBinContent(20,0.01129144);
   e2e2ff_acol_hist->SetBinContent(21,0.01127651);
   e2e2ff_acol_hist->SetBinContent(22,0.01341468);
   e2e2ff_acol_hist->SetBinContent(23,0.01843321);
   e2e2ff_acol_hist->SetBinContent(24,0.0194675);
   e2e2ff_acol_hist->SetBinContent(25,0.02188244);
   e2e2ff_acol_hist->SetBinContent(26,0.04525104);
   e2e2ff_acol_hist->SetBinContent(27,0.05588539);
   e2e2ff_acol_hist->SetBinContent(28,0.04807292);
   e2e2ff_acol_hist->SetBinContent(29,0.04277122);
   e2e2ff_acol_hist->SetBinContent(30,0.03807993);
   e2e2ff_acol_hist->SetBinContent(31,0.03592056);
   e2e2ff_acol_hist->SetBinContent(32,0.03327822);
   e2e2ff_acol_hist->SetBinContent(33,0.03170473);
   e2e2ff_acol_hist->SetBinContent(34,0.03031434);
   e2e2ff_acol_hist->SetBinContent(35,0.02956692);
   e2e2ff_acol_hist->SetBinContent(36,0.02939527);
   e2e2ff_acol_hist->SetBinContent(37,0.0286983);
   e2e2ff_acol_hist->SetBinContent(38,0.02900653);
   e2e2ff_acol_hist->SetBinContent(39,0.02923852);
   e2e2ff_acol_hist->SetBinContent(40,0.02870085);
   e2e2ff_acol_hist->SetBinContent(41,0.02940298);
   e2e2ff_acol_hist->SetBinContent(42,0.02968552);
   e2e2ff_acol_hist->SetBinContent(43,0.0295204);
   e2e2ff_acol_hist->SetBinContent(44,0.02912689);
   e2e2ff_acol_hist->SetBinContent(45,0.02857518);
   e2e2ff_acol_hist->SetBinContent(46,0.02518278);
   e2e2ff_acol_hist->SetBinContent(47,0.02090039);
   e2e2ff_acol_hist->SetBinContent(48,0.01515139);
   e2e2ff_acol_hist->SetBinContent(49,0.00744868);
   e2e2ff_acol_hist->SetBinContent(50,0.0001060095);
   e2e2ff_acol_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_acol_hist->SetLineColor(ci);
   e2e2ff_acol_hist->SetLineStyle(5);
   e2e2ff_acol_hist->SetLineWidth(2);
   e2e2ff_acol_hist->SetMarkerStyle(20);
   e2e2ff_acol_hist->SetMarkerSize(0.3);
   e2e2ff_acol_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_acol_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_acol_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_acol_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_acol_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_acol_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_acol_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_acol_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_acol_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_acol_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_acol_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_acol_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_acol_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_acol_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_acol_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_acol_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_acol_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_acol_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_acol_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_acol_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.5646552,0.2161017,0.8692529,0.4936441,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_acol_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_acol_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_acol_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_acol_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_acol_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
}


==> acop_el.C <==
{
//=========Macro generated from canvas: c1_n5/c1_n5
//=========  (Mon Jun 22 14:36:31 2009) by ROOT version5.22/00
   TCanvas *c1_n5 = new TCanvas("c1_n5", "c1_n5",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n5->Range(-0.7233716,-3.515616,3.543295,0.1721909);
   c1_n5->SetFillColor(10);
   c1_n5->SetBorderMode(0);
   c1_n5->SetBorderSize(2);
   c1_n5->SetLogy();
   c1_n5->SetTickx(1);
   c1_n5->SetTicky(1);
   c1_n5->SetLeftMargin(0.1695402);
   c1_n5->SetRightMargin(0.08045977);
   c1_n5->SetTopMargin(0.07838983);
   c1_n5->SetBottomMargin(0.1800848);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   
   TH1 *e1e1h_acop_hist = new TH1F("e1e1h_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1h_acop_hist->SetBinContent(1,0.005460532);
   e1e1h_acop_hist->SetBinContent(2,0.005659004);
   e1e1h_acop_hist->SetBinContent(3,0.005221347);
   e1e1h_acop_hist->SetBinContent(4,0.005200991);
   e1e1h_acop_hist->SetBinContent(5,0.00541982);
   e1e1h_acop_hist->SetBinContent(6,0.005689539);
   e1e1h_acop_hist->SetBinContent(7,0.005918545);
   e1e1h_acop_hist->SetBinContent(8,0.006055949);
   e1e1h_acop_hist->SetBinContent(9,0.005918545);
   e1e1h_acop_hist->SetBinContent(10,0.00625951);
   e1e1h_acop_hist->SetBinContent(11,0.007002509);
   e1e1h_acop_hist->SetBinContent(12,0.006956708);
   e1e1h_acop_hist->SetBinContent(13,0.006559763);
   e1e1h_acop_hist->SetBinContent(14,0.007547035);
   e1e1h_acop_hist->SetBinContent(15,0.007760775);
   e1e1h_acop_hist->SetBinContent(16,0.008549575);
   e1e1h_acop_hist->SetBinContent(17,0.009170437);
   e1e1h_acop_hist->SetBinContent(18,0.00936382);
   e1e1h_acop_hist->SetBinContent(19,0.01002031);
   e1e1h_acop_hist->SetBinContent(20,0.01085491);
   e1e1h_acop_hist->SetBinContent(21,0.01194905);
   e1e1h_acop_hist->SetBinContent(22,0.01356736);
   e1e1h_acop_hist->SetBinContent(23,0.01425947);
   e1e1h_acop_hist->SetBinContent(24,0.01588287);
   e1e1h_acop_hist->SetBinContent(25,0.01792866);
   e1e1h_acop_hist->SetBinContent(26,0.01926199);
   e1e1h_acop_hist->SetBinContent(27,0.02297189);
   e1e1h_acop_hist->SetBinContent(28,0.02611692);
   e1e1h_acop_hist->SetBinContent(29,0.03073776);
   e1e1h_acop_hist->SetBinContent(30,0.03751126);
   e1e1h_acop_hist->SetBinContent(31,0.03959776);
   e1e1h_acop_hist->SetBinContent(32,0.03926698);
   e1e1h_acop_hist->SetBinContent(33,0.03882932);
   e1e1h_acop_hist->SetBinContent(34,0.03831024);
   e1e1h_acop_hist->SetBinContent(35,0.03678353);
   e1e1h_acop_hist->SetBinContent(36,0.03568429);
   e1e1h_acop_hist->SetBinContent(37,0.03556216);
   e1e1h_acop_hist->SetBinContent(38,0.03423901);
   e1e1h_acop_hist->SetBinContent(39,0.03375046);
   e1e1h_acop_hist->SetBinContent(40,0.03306853);
   e1e1h_acop_hist->SetBinContent(41,0.03170976);
   e1e1h_acop_hist->SetBinContent(42,0.03230518);
   e1e1h_acop_hist->SetBinContent(43,0.03176065);
   e1e1h_acop_hist->SetBinContent(44,0.03170467);
   e1e1h_acop_hist->SetBinContent(45,0.03169449);
   e1e1h_acop_hist->SetBinContent(46,0.03046295);
   e1e1h_acop_hist->SetBinContent(47,0.03041206);
   e1e1h_acop_hist->SetBinContent(48,0.03075811);
   e1e1h_acop_hist->SetBinContent(49,0.03061053);
   e1e1h_acop_hist->SetBinContent(50,0.002712454);
   e1e1h_acop_hist->SetMinimum(0.001407674);
   e1e1h_acop_hist->SetMaximum(0.7640194);
   e1e1h_acop_hist->SetEntries(196501);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e1e1h_acop_hist->SetLineColor(ci);
   e1e1h_acop_hist->SetLineWidth(2);
   e1e1h_acop_hist->SetMarkerStyle(20);
   e1e1h_acop_hist->SetMarkerSize(0.3);
   e1e1h_acop_hist->GetXaxis()->SetTitle("acop (rad)");
   e1e1h_acop_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_acop_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_acop_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_acop_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_acop_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_acop_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_acop_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_acop_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_acop_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_acop_hist->Draw("");
   
   TH1 *e1e1_acop_hist1 = new TH1F("e1e1_acop_hist1","acop",50,0,3.14);
   e1e1_acop_hist1->SetBinContent(1,0.001926034);
   e1e1_acop_hist1->SetBinContent(2,0.001976719);
   e1e1_acop_hist1->SetBinContent(3,0.001816216);
   e1e1_acop_hist1->SetBinContent(4,0.001959824);
   e1e1_acop_hist1->SetBinContent(5,0.002018956);
   e1e1_acop_hist1->SetBinContent(6,0.002018956);
   e1e1_acop_hist1->SetBinContent(7,0.002094984);
   e1e1_acop_hist1->SetBinContent(8,0.002044299);
   e1e1_acop_hist1->SetBinContent(9,0.002162564);
   e1e1_acop_hist1->SetBinContent(10,0.002230144);
   e1e1_acop_hist1->SetBinContent(11,0.001833111);
   e1e1_acop_hist1->SetBinContent(12,0.002466675);
   e1e1_acop_hist1->SetBinContent(13,0.002171011);
   e1e1_acop_hist1->SetBinContent(14,0.002323067);
   e1e1_acop_hist1->SetBinContent(15,0.002348409);
   e1e1_acop_hist1->SetBinContent(16,0.002111879);
   e1e1_acop_hist1->SetBinContent(17,0.002272382);
   e1e1_acop_hist1->SetBinContent(18,0.002534255);
   e1e1_acop_hist1->SetBinContent(19,0.00261873);
   e1e1_acop_hist1->SetBinContent(20,0.00278768);
   e1e1_acop_hist1->SetBinContent(21,0.002466675);
   e1e1_acop_hist1->SetBinContent(22,0.002779233);
   e1e1_acop_hist1->SetBinContent(23,0.002863708);
   e1e1_acop_hist1->SetBinContent(24,0.002829918);
   e1e1_acop_hist1->SetBinContent(25,0.003024211);
   e1e1_acop_hist1->SetBinContent(26,0.003074896);
   e1e1_acop_hist1->SetBinContent(27,0.003226951);
   e1e1_acop_hist1->SetBinContent(28,0.003666222);
   e1e1_acop_hist1->SetBinContent(29,0.003573299);
   e1e1_acop_hist1->SetBinContent(30,0.003776039);
   e1e1_acop_hist1->SetBinContent(31,0.004612343);
   e1e1_acop_hist1->SetBinContent(32,0.004494078);
   e1e1_acop_hist1->SetBinContent(33,0.004587001);
   e1e1_acop_hist1->SetBinContent(34,0.004916454);
   e1e1_acop_hist1->SetBinContent(35,0.005195222);
   e1e1_acop_hist1->SetBinContent(36,0.005744311);
   e1e1_acop_hist1->SetBinContent(37,0.006107554);
   e1e1_acop_hist1->SetBinContent(38,0.007138151);
   e1e1_acop_hist1->SetBinContent(39,0.007518289);
   e1e1_acop_hist1->SetBinContent(40,0.008760073);
   e1e1_acop_hist1->SetBinContent(41,0.009393637);
   e1e1_acop_hist1->SetBinContent(42,0.01061008);
   e1e1_acop_hist1->SetBinContent(43,0.01272196);
   e1e1_acop_hist1->SetBinContent(44,0.0149521);
   e1e1_acop_hist1->SetBinContent(45,0.01785805);
   e1e1_acop_hist1->SetBinContent(46,0.02307017);
   e1e1_acop_hist1->SetBinContent(47,0.03070672);
   e1e1_acop_hist1->SetBinContent(48,0.04524489);
   e1e1_acop_hist1->SetBinContent(49,0.08564936);
   e1e1_acop_hist1->SetBinContent(50,0.6157225);
   e1e1_acop_hist1->SetBinContent(51,1.278565);
   e1e1_acop_hist1->SetEntries(269732);

   ci = TColor::GetColor("#0000ff");
   e1e1_acop_hist1->SetLineColor(ci);
   e1e1_acop_hist1->SetLineStyle(2);
   e1e1_acop_hist1->SetLineWidth(2);
   e1e1_acop_hist1->SetMarkerStyle(20);
   e1e1_acop_hist1->SetMarkerSize(0.3);
   e1e1_acop_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_acop_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_acop_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_acop_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_acop_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_acop_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_acop_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_acop_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_acop_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_acop_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_acop_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_acop_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_acop_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_acop_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_acop_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_acop_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_acop_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_acop_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_acop_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_acop_hist1->Draw("same");
   
   TH1 *e3e3_acop_hist = new TH1F("e3e3_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e3e3_acop_hist->SetBinContent(1,0.1484305);
   e3e3_acop_hist->SetBinContent(2,0.06038424);
   e3e3_acop_hist->SetBinContent(3,0.02913643);
   e3e3_acop_hist->SetBinContent(4,0.01460101);
   e3e3_acop_hist->SetBinContent(5,0.007838679);
   e3e3_acop_hist->SetBinContent(6,0.005098264);
   e3e3_acop_hist->SetBinContent(7,0.003551946);
   e3e3_acop_hist->SetBinContent(8,0.002881014);
   e3e3_acop_hist->SetBinContent(9,0.002966247);
   e3e3_acop_hist->SetBinContent(10,0.002995441);
   e3e3_acop_hist->SetBinContent(11,0.002138637);
   e3e3_acop_hist->SetBinContent(12,0.001587573);
   e3e3_acop_hist->SetBinContent(13,0.001891183);
   e3e3_acop_hist->SetBinContent(14,0.00166903);
   e3e3_acop_hist->SetBinContent(15,0.001971118);
   e3e3_acop_hist->SetBinContent(16,0.0009321174);
   e3e3_acop_hist->SetBinContent(17,0.001198301);
   e3e3_acop_hist->SetBinContent(18,0.00164188);
   e3e3_acop_hist->SetBinContent(19,0.00187472);
   e3e3_acop_hist->SetBinContent(20,0.001070054);
   e3e3_acop_hist->SetBinContent(21,0.002619355);
   e3e3_acop_hist->SetBinContent(22,0.002653765);
   e3e3_acop_hist->SetBinContent(23,0.002402733);
   e3e3_acop_hist->SetBinContent(24,0.001430848);
   e3e3_acop_hist->SetBinContent(25,0.002357879);
   e3e3_acop_hist->SetBinContent(26,0.002412221);
   e3e3_acop_hist->SetBinContent(27,0.003706574);
   e3e3_acop_hist->SetBinContent(28,0.002850411);
   e3e3_acop_hist->SetBinContent(29,0.002029091);
   e3e3_acop_hist->SetBinContent(30,0.002909252);
   e3e3_acop_hist->SetBinContent(31,0.002660511);
   e3e3_acop_hist->SetBinContent(32,0.002223588);
   e3e3_acop_hist->SetBinContent(33,0.002567493);
   e3e3_acop_hist->SetBinContent(34,0.003316428);
   e3e3_acop_hist->SetBinContent(35,0.001948357);
   e3e3_acop_hist->SetBinContent(36,0.003822933);
   e3e3_acop_hist->SetBinContent(37,0.004214198);
   e3e3_acop_hist->SetBinContent(38,0.004190728);
   e3e3_acop_hist->SetBinContent(39,0.005220492);
   e3e3_acop_hist->SetBinContent(40,0.005918769);
   e3e3_acop_hist->SetBinContent(41,0.00689535);
   e3e3_acop_hist->SetBinContent(42,0.005545686);
   e3e3_acop_hist->SetBinContent(43,0.008358424);
   e3e3_acop_hist->SetBinContent(44,0.008156826);
   e3e3_acop_hist->SetBinContent(45,0.01133392);
   e3e3_acop_hist->SetBinContent(46,0.01661628);
   e3e3_acop_hist->SetBinContent(47,0.04083535);
   e3e3_acop_hist->SetBinContent(48,0.09572761);
   e3e3_acop_hist->SetBinContent(49,0.3842302);
   e3e3_acop_hist->SetBinContent(50,0.06698638);
   e3e3_acop_hist->SetEntries(13186);

   ci = TColor::GetColor("#006600");
   e3e3_acop_hist->SetLineColor(ci);
   e3e3_acop_hist->SetLineStyle(3);
   e3e3_acop_hist->SetLineWidth(2);
   e3e3_acop_hist->SetMarkerStyle(20);
   e3e3_acop_hist->SetMarkerSize(0.3);
   e3e3_acop_hist->GetXaxis()->SetNdivisions(506);
   e3e3_acop_hist->GetXaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetXaxis()->SetTitleFont(42);
   e3e3_acop_hist->GetYaxis()->SetNdivisions(506);
   e3e3_acop_hist->GetYaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_acop_hist->GetYaxis()->SetTitleFont(42);
   e3e3_acop_hist->GetZaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_acop_hist->GetZaxis()->SetTitleFont(42);
   e3e3_acop_hist->Draw("same");
   
   TH1 *e1e1nn_acop_hist = new TH1F("e1e1nn_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1nn_acop_hist->SetBinContent(1,0.007033864);
   e1e1nn_acop_hist->SetBinContent(2,0.007001666);
   e1e1nn_acop_hist->SetBinContent(3,0.006838407);
   e1e1nn_acop_hist->SetBinContent(4,0.007073702);
   e1e1nn_acop_hist->SetBinContent(5,0.006660718);
   e1e1nn_acop_hist->SetBinContent(6,0.006643444);
   e1e1nn_acop_hist->SetBinContent(7,0.006916166);
   e1e1nn_acop_hist->SetBinContent(8,0.00697801);
   e1e1nn_acop_hist->SetBinContent(9,0.007248889);
   e1e1nn_acop_hist->SetBinContent(10,0.00648862);
   e1e1nn_acop_hist->SetBinContent(11,0.007195565);
   e1e1nn_acop_hist->SetBinContent(12,0.006765815);
   e1e1nn_acop_hist->SetBinContent(13,0.007861167);
   e1e1nn_acop_hist->SetBinContent(14,0.007654964);
   e1e1nn_acop_hist->SetBinContent(15,0.00780917);
   e1e1nn_acop_hist->SetBinContent(16,0.007145128);
   e1e1nn_acop_hist->SetBinContent(17,0.008870326);
   e1e1nn_acop_hist->SetBinContent(18,0.009267285);
   e1e1nn_acop_hist->SetBinContent(19,0.01012661);
   e1e1nn_acop_hist->SetBinContent(20,0.009280438);
   e1e1nn_acop_hist->SetBinContent(21,0.01072752);
   e1e1nn_acop_hist->SetBinContent(22,0.01203876);
   e1e1nn_acop_hist->SetBinContent(23,0.01181494);
   e1e1nn_acop_hist->SetBinContent(24,0.01371829);
   e1e1nn_acop_hist->SetBinContent(25,0.0132214);
   e1e1nn_acop_hist->SetBinContent(26,0.01526056);
   e1e1nn_acop_hist->SetBinContent(27,0.01682532);
   e1e1nn_acop_hist->SetBinContent(28,0.01987799);
   e1e1nn_acop_hist->SetBinContent(29,0.01985302);
   e1e1nn_acop_hist->SetBinContent(30,0.02078946);
   e1e1nn_acop_hist->SetBinContent(31,0.0224518);
   e1e1nn_acop_hist->SetBinContent(32,0.02316381);
   e1e1nn_acop_hist->SetBinContent(33,0.02465273);
   e1e1nn_acop_hist->SetBinContent(34,0.02597417);
   e1e1nn_acop_hist->SetBinContent(35,0.02767489);
   e1e1nn_acop_hist->SetBinContent(36,0.03036463);
   e1e1nn_acop_hist->SetBinContent(37,0.03134796);
   e1e1nn_acop_hist->SetBinContent(38,0.03302696);
   e1e1nn_acop_hist->SetBinContent(39,0.03556892);
   e1e1nn_acop_hist->SetBinContent(40,0.03677402);
   e1e1nn_acop_hist->SetBinContent(41,0.04108105);
   e1e1nn_acop_hist->SetBinContent(42,0.04081445);
   e1e1nn_acop_hist->SetBinContent(43,0.04104453);
   e1e1nn_acop_hist->SetBinContent(44,0.04300608);
   e1e1nn_acop_hist->SetBinContent(45,0.04495672);
   e1e1nn_acop_hist->SetBinContent(46,0.0457345);
   e1e1nn_acop_hist->SetBinContent(47,0.04883876);
   e1e1nn_acop_hist->SetBinContent(48,0.04701536);
   e1e1nn_acop_hist->SetBinContent(49,0.04737455);
   e1e1nn_acop_hist->SetBinContent(50,0.004146889);
   e1e1nn_acop_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_acop_hist->SetLineColor(ci);
   e1e1nn_acop_hist->SetLineStyle(4);
   e1e1nn_acop_hist->SetLineWidth(2);
   e1e1nn_acop_hist->SetMarkerStyle(20);
   e1e1nn_acop_hist->SetMarkerSize(0.3);
   e1e1nn_acop_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_acop_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_acop_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_acop_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_acop_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_acop_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_acop_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_acop_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_acop_hist->Draw("same");
   
   TH1 *e1e1ff_acop_hist = new TH1F("e1e1ff_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e1e1ff_acop_hist->SetBinContent(1,0.01300127);
   e1e1ff_acop_hist->SetBinContent(2,0.01108447);
   e1e1ff_acop_hist->SetBinContent(3,0.01083762);
   e1e1ff_acop_hist->SetBinContent(4,0.01102324);
   e1e1ff_acop_hist->SetBinContent(5,0.01051492);
   e1e1ff_acop_hist->SetBinContent(6,0.01024371);
   e1e1ff_acop_hist->SetBinContent(7,0.01038166);
   e1e1ff_acop_hist->SetBinContent(8,0.01032293);
   e1e1ff_acop_hist->SetBinContent(9,0.01041121);
   e1e1ff_acop_hist->SetBinContent(10,0.01046257);
   e1e1ff_acop_hist->SetBinContent(11,0.01093834);
   e1e1ff_acop_hist->SetBinContent(12,0.01135715);
   e1e1ff_acop_hist->SetBinContent(13,0.0108997);
   e1e1ff_acop_hist->SetBinContent(14,0.01130717);
   e1e1ff_acop_hist->SetBinContent(15,0.01151273);
   e1e1ff_acop_hist->SetBinContent(16,0.01249886);
   e1e1ff_acop_hist->SetBinContent(17,0.0120538);
   e1e1ff_acop_hist->SetBinContent(18,0.01263514);
   e1e1ff_acop_hist->SetBinContent(19,0.01313725);
   e1e1ff_acop_hist->SetBinContent(20,0.01321893);
   e1e1ff_acop_hist->SetBinContent(21,0.01370873);
   e1e1ff_acop_hist->SetBinContent(22,0.01441907);
   e1e1ff_acop_hist->SetBinContent(23,0.01493648);
   e1e1ff_acop_hist->SetBinContent(24,0.01573068);
   e1e1ff_acop_hist->SetBinContent(25,0.01649357);
   e1e1ff_acop_hist->SetBinContent(26,0.01648354);
   e1e1ff_acop_hist->SetBinContent(27,0.01813829);
   e1e1ff_acop_hist->SetBinContent(28,0.01876113);
   e1e1ff_acop_hist->SetBinContent(29,0.01945598);
   e1e1ff_acop_hist->SetBinContent(30,0.01984963);
   e1e1ff_acop_hist->SetBinContent(31,0.02026963);
   e1e1ff_acop_hist->SetBinContent(32,0.02118117);
   e1e1ff_acop_hist->SetBinContent(33,0.02266761);
   e1e1ff_acop_hist->SetBinContent(34,0.02298522);
   e1e1ff_acop_hist->SetBinContent(35,0.02293884);
   e1e1ff_acop_hist->SetBinContent(36,0.02414504);
   e1e1ff_acop_hist->SetBinContent(37,0.02517338);
   e1e1ff_acop_hist->SetBinContent(38,0.02631181);
   e1e1ff_acop_hist->SetBinContent(39,0.02765259);
   e1e1ff_acop_hist->SetBinContent(40,0.02991676);
   e1e1ff_acop_hist->SetBinContent(41,0.03073899);
   e1e1ff_acop_hist->SetBinContent(42,0.03221703);
   e1e1ff_acop_hist->SetBinContent(43,0.03494564);
   e1e1ff_acop_hist->SetBinContent(44,0.03626851);
   e1e1ff_acop_hist->SetBinContent(45,0.03884377);
   e1e1ff_acop_hist->SetBinContent(46,0.04197714);
   e1e1ff_acop_hist->SetBinContent(47,0.04411594);
   e1e1ff_acop_hist->SetBinContent(48,0.04781534);
   e1e1ff_acop_hist->SetBinContent(49,0.04999922);
   e1e1ff_acop_hist->SetBinContent(50,0.004016606);
   e1e1ff_acop_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_acop_hist->SetLineColor(ci);
   e1e1ff_acop_hist->SetLineStyle(5);
   e1e1ff_acop_hist->SetLineWidth(2);
   e1e1ff_acop_hist->SetMarkerStyle(20);
   e1e1ff_acop_hist->SetMarkerSize(0.3);
   e1e1ff_acop_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_acop_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_acop_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_acop_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_acop_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_acop_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_acop_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_acop_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_acop_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.2543103,0.5677966,0.5876437,0.875,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_acop_hist","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_acop_hist1","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_acop_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_acop_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_acop_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n5->Modified();
   c1_n5->cd();
   c1_n5->SetSelected(c1_n5);
}


==> acop_mu.C <==
{
//=========Macro generated from canvas: c1_n5/c1_n5
//=========  (Mon Jun 22 11:22:47 2009) by ROOT version5.22/00
   TCanvas *c1_n5 = new TCanvas("c1_n5", "c1_n5",-3,64,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n5->Range(-0.7233716,-3.68842,3.543295,0.2175647);
   c1_n5->SetFillColor(10);
   c1_n5->SetBorderMode(0);
   c1_n5->SetBorderSize(2);
   c1_n5->SetLogy();
   c1_n5->SetTickx(1);
   c1_n5->SetTicky(1);
   c1_n5->SetLeftMargin(0.1695402);
   c1_n5->SetRightMargin(0.08045977);
   c1_n5->SetTopMargin(0.07838983);
   c1_n5->SetBottomMargin(0.1800848);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   
   TH1 *e2e2h_acop_hist = new TH1F("e2e2h_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2h_acop_hist->SetBinContent(1,0.005433313);
   e2e2h_acop_hist->SetBinContent(2,0.005339725);
   e2e2h_acop_hist->SetBinContent(3,0.005246137);
   e2e2h_acop_hist->SetBinContent(4,0.005292931);
   e2e2h_acop_hist->SetBinContent(5,0.005443712);
   e2e2h_acop_hist->SetBinContent(6,0.005407317);
   e2e2h_acop_hist->SetBinContent(7,0.006067633);
   e2e2h_acop_hist->SetBinContent(8,0.005797267);
   e2e2h_acop_hist->SetBinContent(9,0.006135224);
   e2e2h_acop_hist->SetBinContent(10,0.006363995);
   e2e2h_acop_hist->SetBinContent(11,0.006447185);
   e2e2h_acop_hist->SetBinContent(12,0.007050309);
   e2e2h_acop_hist->SetBinContent(13,0.006691554);
   e2e2h_acop_hist->SetBinContent(14,0.00735707);
   e2e2h_acop_hist->SetBinContent(15,0.008105775);
   e2e2h_acop_hist->SetBinContent(16,0.008246157);
   e2e2h_acop_hist->SetBinContent(17,0.009140445);
   e2e2h_acop_hist->SetBinContent(18,0.009431608);
   e2e2h_acop_hist->SetBinContent(19,0.0102583);
   e2e2h_acop_hist->SetBinContent(20,0.01097061);
   e2e2h_acop_hist->SetBinContent(21,0.01252002);
   e2e2h_acop_hist->SetBinContent(22,0.01281118);
   e2e2h_acop_hist->SetBinContent(23,0.01416821);
   e2e2h_acop_hist->SetBinContent(24,0.01605037);
   e2e2h_acop_hist->SetBinContent(25,0.01786494);
   e2e2h_acop_hist->SetBinContent(26,0.02027224);
   e2e2h_acop_hist->SetBinContent(27,0.02302789);
   e2e2h_acop_hist->SetBinContent(28,0.02753052);
   e2e2h_acop_hist->SetBinContent(29,0.0316536);
   e2e2h_acop_hist->SetBinContent(30,0.03940582);
   e2e2h_acop_hist->SetBinContent(31,0.04283739);
   e2e2h_acop_hist->SetBinContent(32,0.04187031);
   e2e2h_acop_hist->SetBinContent(33,0.04145436);
   e2e2h_acop_hist->SetBinContent(34,0.04026891);
   e2e2h_acop_hist->SetBinContent(35,0.03867271);
   e2e2h_acop_hist->SetBinContent(36,0.03672296);
   e2e2h_acop_hist->SetBinContent(37,0.03451324);
   e2e2h_acop_hist->SetBinContent(38,0.03382172);
   e2e2h_acop_hist->SetBinContent(39,0.03350456);
   e2e2h_acop_hist->SetBinContent(40,0.03264147);
   e2e2h_acop_hist->SetBinContent(41,0.03143003);
   e2e2h_acop_hist->SetBinContent(42,0.03097248);
   e2e2h_acop_hist->SetBinContent(43,0.03037976);
   e2e2h_acop_hist->SetBinContent(44,0.02891874);
   e2e2h_acop_hist->SetBinContent(45,0.02940748);
   e2e2h_acop_hist->SetBinContent(46,0.02942828);
   e2e2h_acop_hist->SetBinContent(47,0.02852359);
   e2e2h_acop_hist->SetBinContent(48,0.02863278);
   e2e2h_acop_hist->SetBinContent(49,0.02795167);
   e2e2h_acop_hist->SetBinContent(50,0.002516482);
   e2e2h_acop_hist->SetMinimum(0.001035114);
   e2e2h_acop_hist->SetMaximum(0.8154085);
   e2e2h_acop_hist->SetEntries(192332);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e2e2h_acop_hist->SetLineColor(ci);
   e2e2h_acop_hist->SetLineWidth(2);
   e2e2h_acop_hist->SetMarkerStyle(20);
   e2e2h_acop_hist->SetMarkerSize(0.3);
   e2e2h_acop_hist->GetXaxis()->SetTitle("acop (rad)");
   e2e2h_acop_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_acop_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_acop_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_acop_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_acop_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_acop_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_acop_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_acop_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_acop_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_acop_hist->Draw("");
   
   TH1 *e2e2_acop_hist1 = new TH1F("e2e2_acop_hist1","acop",50,0,3.14);
   e2e2_acop_hist1->SetBinContent(1,0.003163107);
   e2e2_acop_hist1->SetBinContent(2,0.003412584);
   e2e2_acop_hist1->SetBinContent(3,0.00316442);
   e2e2_acop_hist1->SetBinContent(4,0.002993725);
   e2e2_acop_hist1->SetBinContent(5,0.002731118);
   e2e2_acop_hist1->SetBinContent(6,0.002574866);
   e2e2_acop_hist1->SetBinContent(7,0.002494771);
   e2e2_acop_hist1->SetBinContent(8,0.002383163);
   e2e2_acop_hist1->SetBinContent(9,0.002224285);
   e2e2_acop_hist1->SetBinContent(10,0.002250546);
   e2e2_acop_hist1->SetBinContent(11,0.002199337);
   e2e2_acop_hist1->SetBinContent(12,0.002136312);
   e2e2_acop_hist1->SetBinContent(13,0.002044399);
   e2e2_acop_hist1->SetBinContent(14,0.002075912);
   e2e2_acop_hist1->SetBinContent(15,0.002091668);
   e2e2_acop_hist1->SetBinContent(16,0.00205359);
   e2e2_acop_hist1->SetBinContent(17,0.002180955);
   e2e2_acop_hist1->SetBinContent(18,0.002194085);
   e2e2_acop_hist1->SetBinContent(19,0.002305693);
   e2e2_acop_hist1->SetBinContent(20,0.002539414);
   e2e2_acop_hist1->SetBinContent(21,0.00266284);
   e2e2_acop_hist1->SetBinContent(22,0.002892621);
   e2e2_acop_hist1->SetBinContent(23,0.003202498);
   e2e2_acop_hist1->SetBinContent(24,0.003442784);
   e2e2_acop_hist1->SetBinContent(25,0.003623983);
   e2e2_acop_hist1->SetBinContent(26,0.003746095);
   e2e2_acop_hist1->SetBinContent(27,0.003732965);
   e2e2_acop_hist1->SetBinContent(28,0.00405072);
   e2e2_acop_hist1->SetBinContent(29,0.003958807);
   e2e2_acop_hist1->SetBinContent(30,0.004182024);
   e2e2_acop_hist1->SetBinContent(31,0.004347466);
   e2e2_acop_hist1->SetBinContent(32,0.004463014);
   e2e2_acop_hist1->SetBinContent(33,0.004649465);
   e2e2_acop_hist1->SetBinContent(34,0.005009237);
   e2e2_acop_hist1->SetBinContent(35,0.005311236);
   e2e2_acop_hist1->SetBinContent(36,0.005611921);
   e2e2_acop_hist1->SetBinContent(37,0.006139762);
   e2e2_acop_hist1->SetBinContent(38,0.006383987);
   e2e2_acop_hist1->SetBinContent(39,0.007177062);
   e2e2_acop_hist1->SetBinContent(40,0.00797145);
   e2e2_acop_hist1->SetBinContent(41,0.008864314);
   e2e2_acop_hist1->SetBinContent(42,0.01053712);
   e2e2_acop_hist1->SetBinContent(43,0.0121364);
   e2e2_acop_hist1->SetBinContent(44,0.01457471);
   e2e2_acop_hist1->SetBinContent(45,0.01790064);
   e2e2_acop_hist1->SetBinContent(46,0.02252384);
   e2e2_acop_hist1->SetBinContent(47,0.03121746);
   e2e2_acop_hist1->SetBinContent(48,0.04673231);
   e2e2_acop_hist1->SetBinContent(49,0.08774766);
   e2e2_acop_hist1->SetBinContent(50,0.6059917);
   e2e2_acop_hist1->SetBinContent(51,1.21087);
   e2e2_acop_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_acop_hist1->SetLineColor(ci);
   e2e2_acop_hist1->SetLineStyle(2);
   e2e2_acop_hist1->SetLineWidth(2);
   e2e2_acop_hist1->SetMarkerStyle(20);
   e2e2_acop_hist1->SetMarkerSize(0.3);
   e2e2_acop_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_acop_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_acop_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_acop_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_acop_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_acop_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_acop_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_acop_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_acop_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_acop_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_acop_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_acop_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_acop_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_acop_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_acop_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_acop_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_acop_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_acop_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_acop_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_acop_hist1->Draw("same");
   
   TH1 *e3e3_acop_hist = new TH1F("e3e3_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e3e3_acop_hist->SetBinContent(1,0.01045014);
   e3e3_acop_hist->SetBinContent(2,0.004213949);
   e3e3_acop_hist->SetBinContent(3,0.002287247);
   e3e3_acop_hist->SetBinContent(4,0.002431831);
   e3e3_acop_hist->SetBinContent(5,0.004305462);
   e3e3_acop_hist->SetBinContent(6,0.001295268);
   e3e3_acop_hist->SetBinContent(7,0.0004840622);
   e3e3_acop_hist->SetBinContent(8,0.0007463921);
   e3e3_acop_hist->SetBinContent(9,0.002255168);
   e3e3_acop_hist->SetBinContent(10,0.001486692);
   e3e3_acop_hist->SetBinContent(11,0.0009888312);
   e3e3_acop_hist->SetBinContent(12,0.0004416577);
   e3e3_acop_hist->SetBinContent(13,0.002653562);
   e3e3_acop_hist->SetBinContent(14,0.001581717);
   e3e3_acop_hist->SetBinContent(15,0.0008206984);
   e3e3_acop_hist->SetBinContent(16,0.001915984);
   e3e3_acop_hist->SetBinContent(18,0.002054743);
   e3e3_acop_hist->SetBinContent(19,0.001935973);
   e3e3_acop_hist->SetBinContent(20,0.000363204);
   e3e3_acop_hist->SetBinContent(21,0.00205471);
   e3e3_acop_hist->SetBinContent(22,0.001960649);
   e3e3_acop_hist->SetBinContent(23,0.0003523009);
   e3e3_acop_hist->SetBinContent(24,0.002697878);
   e3e3_acop_hist->SetBinContent(25,0.001285265);
   e3e3_acop_hist->SetBinContent(26,0.0009471411);
   e3e3_acop_hist->SetBinContent(27,0.001529103);
   e3e3_acop_hist->SetBinContent(28,0.001606526);
   e3e3_acop_hist->SetBinContent(29,0.003608986);
   e3e3_acop_hist->SetBinContent(30,0.001040336);
   e3e3_acop_hist->SetBinContent(31,0.003264734);
   e3e3_acop_hist->SetBinContent(32,0.001702712);
   e3e3_acop_hist->SetBinContent(33,0.0008920271);
   e3e3_acop_hist->SetBinContent(34,0.002892453);
   e3e3_acop_hist->SetBinContent(35,0.00298222);
   e3e3_acop_hist->SetBinContent(36,0.002662022);
   e3e3_acop_hist->SetBinContent(37,0.003446448);
   e3e3_acop_hist->SetBinContent(38,0.003027281);
   e3e3_acop_hist->SetBinContent(39,0.004594301);
   e3e3_acop_hist->SetBinContent(40,0.002705939);
   e3e3_acop_hist->SetBinContent(41,0.004177151);
   e3e3_acop_hist->SetBinContent(42,0.006757957);
   e3e3_acop_hist->SetBinContent(43,0.008285322);
   e3e3_acop_hist->SetBinContent(44,0.007738539);
   e3e3_acop_hist->SetBinContent(45,0.01440787);
   e3e3_acop_hist->SetBinContent(46,0.020059);
   e3e3_acop_hist->SetBinContent(47,0.03095237);
   e3e3_acop_hist->SetBinContent(48,0.1161253);
   e3e3_acop_hist->SetBinContent(49,0.5790345);
   e3e3_acop_hist->SetBinContent(50,0.1244964);
   e3e3_acop_hist->SetEntries(3731);

   ci = TColor::GetColor("#006600");
   e3e3_acop_hist->SetLineColor(ci);
   e3e3_acop_hist->SetLineStyle(3);
   e3e3_acop_hist->SetLineWidth(2);
   e3e3_acop_hist->SetMarkerStyle(20);
   e3e3_acop_hist->SetMarkerSize(0.3);
   e3e3_acop_hist->GetXaxis()->SetNdivisions(506);
   e3e3_acop_hist->GetXaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetXaxis()->SetTitleFont(42);
   e3e3_acop_hist->GetYaxis()->SetNdivisions(506);
   e3e3_acop_hist->GetYaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_acop_hist->GetYaxis()->SetTitleFont(42);
   e3e3_acop_hist->GetZaxis()->SetLabelFont(42);
   e3e3_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_acop_hist->GetZaxis()->SetTitleFont(42);
   e3e3_acop_hist->Draw("same");
   
   TH1 *e2e2nn_acop_hist = new TH1F("e2e2nn_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2nn_acop_hist->SetBinContent(1,0.005467635);
   e2e2nn_acop_hist->SetBinContent(2,0.006164298);
   e2e2nn_acop_hist->SetBinContent(3,0.006010125);
   e2e2nn_acop_hist->SetBinContent(4,0.006448936);
   e2e2nn_acop_hist->SetBinContent(5,0.00600458);
   e2e2nn_acop_hist->SetBinContent(6,0.006302208);
   e2e2nn_acop_hist->SetBinContent(7,0.00609214);
   e2e2nn_acop_hist->SetBinContent(8,0.005877508);
   e2e2nn_acop_hist->SetBinContent(9,0.005949186);
   e2e2nn_acop_hist->SetBinContent(10,0.006537034);
   e2e2nn_acop_hist->SetBinContent(11,0.00624272);
   e2e2nn_acop_hist->SetBinContent(12,0.006491554);
   e2e2nn_acop_hist->SetBinContent(13,0.006702267);
   e2e2nn_acop_hist->SetBinContent(14,0.007130315);
   e2e2nn_acop_hist->SetBinContent(15,0.006733992);
   e2e2nn_acop_hist->SetBinContent(16,0.007978741);
   e2e2nn_acop_hist->SetBinContent(17,0.0083358);
   e2e2nn_acop_hist->SetBinContent(18,0.008594574);
   e2e2nn_acop_hist->SetBinContent(19,0.009581965);
   e2e2nn_acop_hist->SetBinContent(20,0.008822853);
   e2e2nn_acop_hist->SetBinContent(21,0.01023779);
   e2e2nn_acop_hist->SetBinContent(22,0.01075267);
   e2e2nn_acop_hist->SetBinContent(23,0.01106896);
   e2e2nn_acop_hist->SetBinContent(24,0.01267928);
   e2e2nn_acop_hist->SetBinContent(25,0.01311752);
   e2e2nn_acop_hist->SetBinContent(26,0.01473779);
   e2e2nn_acop_hist->SetBinContent(27,0.0160149);
   e2e2nn_acop_hist->SetBinContent(28,0.01775602);
   e2e2nn_acop_hist->SetBinContent(29,0.01865921);
   e2e2nn_acop_hist->SetBinContent(30,0.02077697);
   e2e2nn_acop_hist->SetBinContent(31,0.02102971);
   e2e2nn_acop_hist->SetBinContent(32,0.02299578);
   e2e2nn_acop_hist->SetBinContent(33,0.02497064);
   e2e2nn_acop_hist->SetBinContent(34,0.02623772);
   e2e2nn_acop_hist->SetBinContent(35,0.0266339);
   e2e2nn_acop_hist->SetBinContent(36,0.02925015);
   e2e2nn_acop_hist->SetBinContent(37,0.0314552);
   e2e2nn_acop_hist->SetBinContent(38,0.03328219);
   e2e2nn_acop_hist->SetBinContent(39,0.03535558);
   e2e2nn_acop_hist->SetBinContent(40,0.03785433);
   e2e2nn_acop_hist->SetBinContent(41,0.04023766);
   e2e2nn_acop_hist->SetBinContent(42,0.04324635);
   e2e2nn_acop_hist->SetBinContent(43,0.04520629);
   e2e2nn_acop_hist->SetBinContent(44,0.04690498);
   e2e2nn_acop_hist->SetBinContent(45,0.04768644);
   e2e2nn_acop_hist->SetBinContent(46,0.04828618);
   e2e2nn_acop_hist->SetBinContent(47,0.04940423);
   e2e2nn_acop_hist->SetBinContent(48,0.05098277);
   e2e2nn_acop_hist->SetBinContent(49,0.05167453);
   e2e2nn_acop_hist->SetBinContent(50,0.00403586);
   e2e2nn_acop_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_acop_hist->SetLineColor(ci);
   e2e2nn_acop_hist->SetLineStyle(4);
   e2e2nn_acop_hist->SetLineWidth(2);
   e2e2nn_acop_hist->SetMarkerStyle(20);
   e2e2nn_acop_hist->SetMarkerSize(0.3);
   e2e2nn_acop_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_acop_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_acop_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_acop_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_acop_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_acop_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_acop_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_acop_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_acop_hist->Draw("same");
   
   TH1 *e2e2ff_acop_hist = new TH1F("e2e2ff_acop_hist","acop {(flg_2ele==1)*(weight1)}",50,0,3.2);
   e2e2ff_acop_hist->SetBinContent(1,0.006469363);
   e2e2ff_acop_hist->SetBinContent(2,0.006303897);
   e2e2ff_acop_hist->SetBinContent(3,0.00655434);
   e2e2ff_acop_hist->SetBinContent(4,0.006586307);
   e2e2ff_acop_hist->SetBinContent(5,0.006779392);
   e2e2ff_acop_hist->SetBinContent(6,0.006817573);
   e2e2ff_acop_hist->SetBinContent(7,0.007167809);
   e2e2ff_acop_hist->SetBinContent(8,0.007470257);
   e2e2ff_acop_hist->SetBinContent(9,0.007458956);
   e2e2ff_acop_hist->SetBinContent(10,0.008128079);
   e2e2ff_acop_hist->SetBinContent(11,0.0078395);
   e2e2ff_acop_hist->SetBinContent(12,0.00860745);
   e2e2ff_acop_hist->SetBinContent(13,0.008750042);
   e2e2ff_acop_hist->SetBinContent(14,0.008631305);
   e2e2ff_acop_hist->SetBinContent(15,0.008871943);
   e2e2ff_acop_hist->SetBinContent(16,0.009523435);
   e2e2ff_acop_hist->SetBinContent(17,0.009762352);
   e2e2ff_acop_hist->SetBinContent(18,0.01031592);
   e2e2ff_acop_hist->SetBinContent(19,0.01057817);
   e2e2ff_acop_hist->SetBinContent(20,0.01157057);
   e2e2ff_acop_hist->SetBinContent(21,0.01220523);
   e2e2ff_acop_hist->SetBinContent(22,0.01263491);
   e2e2ff_acop_hist->SetBinContent(23,0.01353563);
   e2e2ff_acop_hist->SetBinContent(24,0.01496138);
   e2e2ff_acop_hist->SetBinContent(25,0.01677017);
   e2e2ff_acop_hist->SetBinContent(26,0.01798234);
   e2e2ff_acop_hist->SetBinContent(27,0.01948881);
   e2e2ff_acop_hist->SetBinContent(28,0.0204489);
   e2e2ff_acop_hist->SetBinContent(29,0.02126352);
   e2e2ff_acop_hist->SetBinContent(30,0.02156655);
   e2e2ff_acop_hist->SetBinContent(31,0.02206491);
   e2e2ff_acop_hist->SetBinContent(32,0.02359289);
   e2e2ff_acop_hist->SetBinContent(33,0.02448079);
   e2e2ff_acop_hist->SetBinContent(34,0.02572482);
   e2e2ff_acop_hist->SetBinContent(35,0.02650931);
   e2e2ff_acop_hist->SetBinContent(36,0.02786223);
   e2e2ff_acop_hist->SetBinContent(37,0.02791023);
   e2e2ff_acop_hist->SetBinContent(38,0.02922961);
   e2e2ff_acop_hist->SetBinContent(39,0.03170017);
   e2e2ff_acop_hist->SetBinContent(40,0.03223252);
   e2e2ff_acop_hist->SetBinContent(41,0.03381683);
   e2e2ff_acop_hist->SetBinContent(42,0.03566707);
   e2e2ff_acop_hist->SetBinContent(43,0.03845202);
   e2e2ff_acop_hist->SetBinContent(44,0.03989581);
   e2e2ff_acop_hist->SetBinContent(45,0.04270984);
   e2e2ff_acop_hist->SetBinContent(46,0.04551846);
   e2e2ff_acop_hist->SetBinContent(47,0.04709164);
   e2e2ff_acop_hist->SetBinContent(48,0.0517661);
   e2e2ff_acop_hist->SetBinContent(49,0.05415448);
   e2e2ff_acop_hist->SetBinContent(50,0.004576181);
   e2e2ff_acop_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_acop_hist->SetLineColor(ci);
   e2e2ff_acop_hist->SetLineStyle(5);
   e2e2ff_acop_hist->SetLineWidth(2);
   e2e2ff_acop_hist->SetMarkerStyle(20);
   e2e2ff_acop_hist->SetMarkerSize(0.3);
   e2e2ff_acop_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_acop_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_acop_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_acop_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_acop_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_acop_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_acop_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_acop_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_acop_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_acop_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_acop_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_acop_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_acop_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_acop_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_acop_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_acop_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_acop_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_acop_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_acop_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_acop_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.2241379,0.5169492,0.5071839,0.8728814,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_acop_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_acop_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_acop_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_acop_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_acop_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n5->Modified();
   c1_n5->cd();
   c1_n5->SetSelected(c1_n5);
}


==> cthadl_el.C <==
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Mon Jun 22 14:37:54 2009) by ROOT version5.22/00
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n4->Range(-1.453333,-3.506814,1.213333,0.1041106);
   c1_n4->SetFillColor(10);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetLogy();
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.17);
   c1_n4->SetRightMargin(0.08);
   c1_n4->SetTopMargin(0.08);
   c1_n4->SetBottomMargin(0.18);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   
   TH1 *e1e1h_dlctha_hist = new TH1F("e1e1h_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e1e1h_dlctha_hist->SetBinContent(1,0.017262);
   e1e1h_dlctha_hist->SetBinContent(2,0.01860041);
   e1e1h_dlctha_hist->SetBinContent(3,0.01920601);
   e1e1h_dlctha_hist->SetBinContent(4,0.01848337);
   e1e1h_dlctha_hist->SetBinContent(5,0.01989812);
   e1e1h_dlctha_hist->SetBinContent(6,0.01945028);
   e1e1h_dlctha_hist->SetBinContent(7,0.01982687);
   e1e1h_dlctha_hist->SetBinContent(8,0.01977598);
   e1e1h_dlctha_hist->SetBinContent(9,0.02035613);
   e1e1h_dlctha_hist->SetBinContent(10,0.01992356);
   e1e1h_dlctha_hist->SetBinContent(11,0.02042229);
   e1e1h_dlctha_hist->SetBinContent(12,0.0207429);
   e1e1h_dlctha_hist->SetBinContent(13,0.02064621);
   e1e1h_dlctha_hist->SetBinContent(14,0.02064112);
   e1e1h_dlctha_hist->SetBinContent(15,0.02100244);
   e1e1h_dlctha_hist->SetBinContent(16,0.02069201);
   e1e1h_dlctha_hist->SetBinContent(17,0.0203714);
   e1e1h_dlctha_hist->SetBinContent(18,0.02061058);
   e1e1h_dlctha_hist->SetBinContent(19,0.02072763);
   e1e1h_dlctha_hist->SetBinContent(20,0.02010677);
   e1e1h_dlctha_hist->SetBinContent(21,0.02043247);
   e1e1h_dlctha_hist->SetBinContent(22,0.02021364);
   e1e1h_dlctha_hist->SetBinContent(23,0.02014239);
   e1e1h_dlctha_hist->SetBinContent(24,0.02040193);
   e1e1h_dlctha_hist->SetBinContent(25,0.01982178);
   e1e1h_dlctha_hist->SetBinContent(26,0.02017293);
   e1e1h_dlctha_hist->SetBinContent(27,0.02017293);
   e1e1h_dlctha_hist->SetBinContent(28,0.02004061);
   e1e1h_dlctha_hist->SetBinContent(29,0.02024926);
   e1e1h_dlctha_hist->SetBinContent(30,0.02017801);
   e1e1h_dlctha_hist->SetBinContent(31,0.02081414);
   e1e1h_dlctha_hist->SetBinContent(32,0.02093119);
   e1e1h_dlctha_hist->SetBinContent(33,0.02096681);
   e1e1h_dlctha_hist->SetBinContent(34,0.02082432);
   e1e1h_dlctha_hist->SetBinContent(35,0.02099226);
   e1e1h_dlctha_hist->SetBinContent(36,0.02023399);
   e1e1h_dlctha_hist->SetBinContent(37,0.02054442);
   e1e1h_dlctha_hist->SetBinContent(38,0.02060549);
   e1e1h_dlctha_hist->SetBinContent(39,0.02072254);
   e1e1h_dlctha_hist->SetBinContent(40,0.02023399);
   e1e1h_dlctha_hist->SetBinContent(41,0.02060549);
   e1e1h_dlctha_hist->SetBinContent(42,0.02000499);
   e1e1h_dlctha_hist->SetBinContent(43,0.01922128);
   e1e1h_dlctha_hist->SetBinContent(44,0.01938413);
   e1e1h_dlctha_hist->SetBinContent(45,0.01995919);
   e1e1h_dlctha_hist->SetBinContent(46,0.01979125);
   e1e1h_dlctha_hist->SetBinContent(47,0.01939939);
   e1e1h_dlctha_hist->SetBinContent(48,0.01881415);
   e1e1h_dlctha_hist->SetBinContent(49,0.01848337);
   e1e1h_dlctha_hist->SetBinContent(50,0.01689559);
   e1e1h_dlctha_hist->SetMinimum(0.001390442);
   e1e1h_dlctha_hist->SetMaximum(0.6534867);
   e1e1h_dlctha_hist->SetEntries(196501);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e1e1h_dlctha_hist->SetLineColor(ci);
   e1e1h_dlctha_hist->SetLineWidth(2);
   e1e1h_dlctha_hist->SetMarkerStyle(20);
   e1e1h_dlctha_hist->SetMarkerSize(0.3);
   e1e1h_dlctha_hist->GetXaxis()->SetTitle("cos#theta_{dl}");
   e1e1h_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_dlctha_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_dlctha_hist->Draw("");
   
   TH1 *e1e1_dlctha_hist1 = new TH1F("e1e1_dlctha_hist1","dlctha",50,-1,1);
   e1e1_dlctha_hist1->SetBinContent(1,0.4225589);
   e1e1_dlctha_hist1->SetBinContent(2,0.02046484);
   e1e1_dlctha_hist1->SetBinContent(3,0.01063236);
   e1e1_dlctha_hist1->SetBinContent(4,0.007104588);
   e1e1_dlctha_hist1->SetBinContent(5,0.005376547);
   e1e1_dlctha_hist1->SetBinContent(6,0.004089949);
   e1e1_dlctha_hist1->SetBinContent(7,0.003720193);
   e1e1_dlctha_hist1->SetBinContent(8,0.003146695);
   e1e1_dlctha_hist1->SetBinContent(9,0.002750528);
   e1e1_dlctha_hist1->SetBinContent(10,0.002648657);
   e1e1_dlctha_hist1->SetBinContent(11,0.002278901);
   e1e1_dlctha_hist1->SetBinContent(12,0.002146846);
   e1e1_dlctha_hist1->SetBinContent(13,0.001980833);
   e1e1_dlctha_hist1->SetBinContent(14,0.002029882);
   e1e1_dlctha_hist1->SetBinContent(15,0.001871416);
   e1e1_dlctha_hist1->SetBinContent(16,0.001724268);
   e1e1_dlctha_hist1->SetBinContent(17,0.001652581);
   e1e1_dlctha_hist1->SetBinContent(18,0.001573347);
   e1e1_dlctha_hist1->SetBinContent(19,0.00157712);
   e1e1_dlctha_hist1->SetBinContent(20,0.001584666);
   e1e1_dlctha_hist1->SetBinContent(21,0.001475249);
   e1e1_dlctha_hist1->SetBinContent(22,0.001509206);
   e1e1_dlctha_hist1->SetBinContent(23,0.001512979);
   e1e1_dlctha_hist1->SetBinContent(24,0.001562028);
   e1e1_dlctha_hist1->SetBinContent(25,0.001475249);
   e1e1_dlctha_hist1->SetBinContent(26,0.001505433);
   e1e1_dlctha_hist1->SetBinContent(27,0.001569574);
   e1e1_dlctha_hist1->SetBinContent(28,0.001595985);
   e1e1_dlctha_hist1->SetBinContent(29,0.001422427);
   e1e1_dlctha_hist1->SetBinContent(30,0.001735587);
   e1e1_dlctha_hist1->SetBinContent(31,0.001656354);
   e1e1_dlctha_hist1->SetBinContent(32,0.001686538);
   e1e1_dlctha_hist1->SetBinContent(33,0.001633716);
   e1e1_dlctha_hist1->SetBinContent(34,0.001716722);
   e1e1_dlctha_hist1->SetBinContent(35,0.001705403);
   e1e1_dlctha_hist1->SetBinContent(36,0.001833685);
   e1e1_dlctha_hist1->SetBinContent(37,0.002060066);
   e1e1_dlctha_hist1->SetBinContent(38,0.002075159);
   e1e1_dlctha_hist1->SetBinContent(39,0.00217703);
   e1e1_dlctha_hist1->SetBinContent(40,0.002463779);
   e1e1_dlctha_hist1->SetBinContent(41,0.00257697);
   e1e1_dlctha_hist1->SetBinContent(42,0.002735436);
   e1e1_dlctha_hist1->SetBinContent(43,0.003388168);
   e1e1_dlctha_hist1->SetBinContent(44,0.003701328);
   e1e1_dlctha_hist1->SetBinContent(45,0.004459704);
   e1e1_dlctha_hist1->SetBinContent(46,0.00565575);
   e1e1_dlctha_hist1->SetBinContent(47,0.006998944);
   e1e1_dlctha_hist1->SetBinContent(48,0.01027015);
   e1e1_dlctha_hist1->SetBinContent(49,0.02068744);
   e1e1_dlctha_hist1->SetBinContent(50,0.4042409);
   e1e1_dlctha_hist1->SetBinContent(51,0.01770299);
   e1e1_dlctha_hist1->SetEntries(269732);

   ci = TColor::GetColor("#0000ff");
   e1e1_dlctha_hist1->SetLineColor(ci);
   e1e1_dlctha_hist1->SetLineStyle(2);
   e1e1_dlctha_hist1->SetLineWidth(2);
   e1e1_dlctha_hist1->SetMarkerStyle(20);
   e1e1_dlctha_hist1->SetMarkerSize(0.3);
   e1e1_dlctha_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_dlctha_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_dlctha_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_dlctha_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_dlctha_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_dlctha_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_dlctha_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_dlctha_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_dlctha_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_dlctha_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_dlctha_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_dlctha_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_dlctha_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_dlctha_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_dlctha_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_dlctha_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_dlctha_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_dlctha_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_dlctha_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_dlctha_hist1->Draw("same");
   
   TH1 *e3e3_dlctha_hist = new TH1F("e3e3_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e3e3_dlctha_hist->SetBinContent(1,0.09162134);
   e3e3_dlctha_hist->SetBinContent(2,0.04112293);
   e3e3_dlctha_hist->SetBinContent(3,0.03063105);
   e3e3_dlctha_hist->SetBinContent(4,0.02920815);
   e3e3_dlctha_hist->SetBinContent(5,0.02473173);
   e3e3_dlctha_hist->SetBinContent(6,0.02311284);
   e3e3_dlctha_hist->SetBinContent(7,0.02334034);
   e3e3_dlctha_hist->SetBinContent(8,0.02271105);
   e3e3_dlctha_hist->SetBinContent(9,0.0194042);
   e3e3_dlctha_hist->SetBinContent(10,0.01714066);
   e3e3_dlctha_hist->SetBinContent(11,0.01441853);
   e3e3_dlctha_hist->SetBinContent(12,0.01689895);
   e3e3_dlctha_hist->SetBinContent(13,0.01318392);
   e3e3_dlctha_hist->SetBinContent(14,0.01457568);
   e3e3_dlctha_hist->SetBinContent(15,0.01263912);
   e3e3_dlctha_hist->SetBinContent(16,0.01312856);
   e3e3_dlctha_hist->SetBinContent(17,0.008671602);
   e3e3_dlctha_hist->SetBinContent(18,0.01032067);
   e3e3_dlctha_hist->SetBinContent(19,0.008425649);
   e3e3_dlctha_hist->SetBinContent(20,0.009689581);
   e3e3_dlctha_hist->SetBinContent(21,0.00859856);
   e3e3_dlctha_hist->SetBinContent(22,0.008597497);
   e3e3_dlctha_hist->SetBinContent(23,0.007619861);
   e3e3_dlctha_hist->SetBinContent(24,0.009259093);
   e3e3_dlctha_hist->SetBinContent(25,0.008839192);
   e3e3_dlctha_hist->SetBinContent(26,0.008294862);
   e3e3_dlctha_hist->SetBinContent(27,0.0105702);
   e3e3_dlctha_hist->SetBinContent(28,0.007471179);
   e3e3_dlctha_hist->SetBinContent(29,0.008380756);
   e3e3_dlctha_hist->SetBinContent(30,0.008775185);
   e3e3_dlctha_hist->SetBinContent(31,0.01151437);
   e3e3_dlctha_hist->SetBinContent(32,0.01084241);
   e3e3_dlctha_hist->SetBinContent(33,0.009182277);
   e3e3_dlctha_hist->SetBinContent(34,0.01310936);
   e3e3_dlctha_hist->SetBinContent(35,0.01377321);
   e3e3_dlctha_hist->SetBinContent(36,0.01367884);
   e3e3_dlctha_hist->SetBinContent(37,0.01437801);
   e3e3_dlctha_hist->SetBinContent(38,0.01559969);
   e3e3_dlctha_hist->SetBinContent(39,0.015644);
   e3e3_dlctha_hist->SetBinContent(40,0.01785327);
   e3e3_dlctha_hist->SetBinContent(41,0.01931788);
   e3e3_dlctha_hist->SetBinContent(42,0.02258991);
   e3e3_dlctha_hist->SetBinContent(43,0.02118294);
   e3e3_dlctha_hist->SetBinContent(44,0.02375016);
   e3e3_dlctha_hist->SetBinContent(45,0.02576494);
   e3e3_dlctha_hist->SetBinContent(46,0.02603361);
   e3e3_dlctha_hist->SetBinContent(47,0.02596381);
   e3e3_dlctha_hist->SetBinContent(48,0.0326325);
   e3e3_dlctha_hist->SetBinContent(49,0.03823425);
   e3e3_dlctha_hist->SetBinContent(50,0.09757162);
   e3e3_dlctha_hist->SetEntries(13186);

   ci = TColor::GetColor("#006600");
   e3e3_dlctha_hist->SetLineColor(ci);
   e3e3_dlctha_hist->SetLineStyle(3);
   e3e3_dlctha_hist->SetLineWidth(2);
   e3e3_dlctha_hist->SetMarkerStyle(20);
   e3e3_dlctha_hist->SetMarkerSize(0.3);
   e3e3_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e3e3_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e3e3_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->Draw("same");
   
   TH1 *e1e1nn_dlctha_hist = new TH1F("e1e1nn_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e1e1nn_dlctha_hist->SetBinContent(1,0.03726899);
   e1e1nn_dlctha_hist->SetBinContent(2,0.03189464);
   e1e1nn_dlctha_hist->SetBinContent(3,0.02929744);
   e1e1nn_dlctha_hist->SetBinContent(4,0.02677988);
   e1e1nn_dlctha_hist->SetBinContent(5,0.02421446);
   e1e1nn_dlctha_hist->SetBinContent(6,0.02209301);
   e1e1nn_dlctha_hist->SetBinContent(7,0.02175148);
   e1e1nn_dlctha_hist->SetBinContent(8,0.02038581);
   e1e1nn_dlctha_hist->SetBinContent(9,0.02018229);
   e1e1nn_dlctha_hist->SetBinContent(10,0.01914193);
   e1e1nn_dlctha_hist->SetBinContent(11,0.01853327);
   e1e1nn_dlctha_hist->SetBinContent(12,0.01712266);
   e1e1nn_dlctha_hist->SetBinContent(13,0.01776201);
   e1e1nn_dlctha_hist->SetBinContent(14,0.01708295);
   e1e1nn_dlctha_hist->SetBinContent(15,0.01691313);
   e1e1nn_dlctha_hist->SetBinContent(16,0.01692631);
   e1e1nn_dlctha_hist->SetBinContent(17,0.01613453);
   e1e1nn_dlctha_hist->SetBinContent(18,0.01572318);
   e1e1nn_dlctha_hist->SetBinContent(19,0.01587786);
   e1e1nn_dlctha_hist->SetBinContent(20,0.01494406);
   e1e1nn_dlctha_hist->SetBinContent(21,0.01557991);
   e1e1nn_dlctha_hist->SetBinContent(22,0.01515858);
   e1e1nn_dlctha_hist->SetBinContent(23,0.01416061);
   e1e1nn_dlctha_hist->SetBinContent(24,0.0153573);
   e1e1nn_dlctha_hist->SetBinContent(25,0.01430491);
   e1e1nn_dlctha_hist->SetBinContent(26,0.01542368);
   e1e1nn_dlctha_hist->SetBinContent(27,0.01598989);
   e1e1nn_dlctha_hist->SetBinContent(28,0.01555202);
   e1e1nn_dlctha_hist->SetBinContent(29,0.01598013);
   e1e1nn_dlctha_hist->SetBinContent(30,0.01473305);
   e1e1nn_dlctha_hist->SetBinContent(31,0.01592111);
   e1e1nn_dlctha_hist->SetBinContent(32,0.01568362);
   e1e1nn_dlctha_hist->SetBinContent(33,0.01623479);
   e1e1nn_dlctha_hist->SetBinContent(34,0.01583388);
   e1e1nn_dlctha_hist->SetBinContent(35,0.01680617);
   e1e1nn_dlctha_hist->SetBinContent(36,0.01749407);
   e1e1nn_dlctha_hist->SetBinContent(37,0.01816984);
   e1e1nn_dlctha_hist->SetBinContent(38,0.01714453);
   e1e1nn_dlctha_hist->SetBinContent(39,0.01807149);
   e1e1nn_dlctha_hist->SetBinContent(40,0.01835231);
   e1e1nn_dlctha_hist->SetBinContent(41,0.01966785);
   e1e1nn_dlctha_hist->SetBinContent(42,0.02095984);
   e1e1nn_dlctha_hist->SetBinContent(43,0.02042388);
   e1e1nn_dlctha_hist->SetBinContent(44,0.02198802);
   e1e1nn_dlctha_hist->SetBinContent(45,0.02400273);
   e1e1nn_dlctha_hist->SetBinContent(46,0.02474391);
   e1e1nn_dlctha_hist->SetBinContent(47,0.02524957);
   e1e1nn_dlctha_hist->SetBinContent(48,0.02966161);
   e1e1nn_dlctha_hist->SetBinContent(49,0.03218853);
   e1e1nn_dlctha_hist->SetBinContent(50,0.03913228);
   e1e1nn_dlctha_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_dlctha_hist->SetLineColor(ci);
   e1e1nn_dlctha_hist->SetLineStyle(4);
   e1e1nn_dlctha_hist->SetLineWidth(2);
   e1e1nn_dlctha_hist->SetMarkerStyle(20);
   e1e1nn_dlctha_hist->SetMarkerSize(0.3);
   e1e1nn_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_dlctha_hist->Draw("same");
   
   TH1 *e1e1ff_dlctha_hist = new TH1F("e1e1ff_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e1e1ff_dlctha_hist->SetBinContent(1,0.1841904);
   e1e1ff_dlctha_hist->SetBinContent(2,0.05624636);
   e1e1ff_dlctha_hist->SetBinContent(3,0.03452336);
   e1e1ff_dlctha_hist->SetBinContent(4,0.02469264);
   e1e1ff_dlctha_hist->SetBinContent(5,0.01956214);
   e1e1ff_dlctha_hist->SetBinContent(6,0.01623463);
   e1e1ff_dlctha_hist->SetBinContent(7,0.01486784);
   e1e1ff_dlctha_hist->SetBinContent(8,0.0129536);
   e1e1ff_dlctha_hist->SetBinContent(9,0.01179244);
   e1e1ff_dlctha_hist->SetBinContent(10,0.01079383);
   e1e1ff_dlctha_hist->SetBinContent(11,0.01029739);
   e1e1ff_dlctha_hist->SetBinContent(12,0.0096204);
   e1e1ff_dlctha_hist->SetBinContent(13,0.008958157);
   e1e1ff_dlctha_hist->SetBinContent(14,0.00883101);
   e1e1ff_dlctha_hist->SetBinContent(15,0.007916953);
   e1e1ff_dlctha_hist->SetBinContent(16,0.007463895);
   e1e1ff_dlctha_hist->SetBinContent(17,0.007357285);
   e1e1ff_dlctha_hist->SetBinContent(18,0.007275756);
   e1e1ff_dlctha_hist->SetBinContent(19,0.007111479);
   e1e1ff_dlctha_hist->SetBinContent(20,0.007044042);
   e1e1ff_dlctha_hist->SetBinContent(21,0.006800653);
   e1e1ff_dlctha_hist->SetBinContent(22,0.006468578);
   e1e1ff_dlctha_hist->SetBinContent(23,0.006469867);
   e1e1ff_dlctha_hist->SetBinContent(24,0.006286291);
   e1e1ff_dlctha_hist->SetBinContent(25,0.006625781);
   e1e1ff_dlctha_hist->SetBinContent(26,0.006369893);
   e1e1ff_dlctha_hist->SetBinContent(27,0.006466388);
   e1e1ff_dlctha_hist->SetBinContent(28,0.006260834);
   e1e1ff_dlctha_hist->SetBinContent(29,0.006183535);
   e1e1ff_dlctha_hist->SetBinContent(30,0.006519731);
   e1e1ff_dlctha_hist->SetBinContent(31,0.006842998);
   e1e1ff_dlctha_hist->SetBinContent(32,0.007125922);
   e1e1ff_dlctha_hist->SetBinContent(33,0.006831818);
   e1e1ff_dlctha_hist->SetBinContent(34,0.007368385);
   e1e1ff_dlctha_hist->SetBinContent(35,0.007739413);
   e1e1ff_dlctha_hist->SetBinContent(36,0.007727382);
   e1e1ff_dlctha_hist->SetBinContent(37,0.008477721);
   e1e1ff_dlctha_hist->SetBinContent(38,0.008569482);
   e1e1ff_dlctha_hist->SetBinContent(39,0.009405111);
   e1e1ff_dlctha_hist->SetBinContent(40,0.01025142);
   e1e1ff_dlctha_hist->SetBinContent(41,0.01101686);
   e1e1ff_dlctha_hist->SetBinContent(42,0.01228569);
   e1e1ff_dlctha_hist->SetBinContent(43,0.01277077);
   e1e1ff_dlctha_hist->SetBinContent(44,0.01444773);
   e1e1ff_dlctha_hist->SetBinContent(45,0.01623428);
   e1e1ff_dlctha_hist->SetBinContent(46,0.02065358);
   e1e1ff_dlctha_hist->SetBinContent(47,0.02528824);
   e1e1ff_dlctha_hist->SetBinContent(48,0.03479137);
   e1e1ff_dlctha_hist->SetBinContent(49,0.05668341);
   e1e1ff_dlctha_hist->SetBinContent(50,0.1833032);
   e1e1ff_dlctha_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_dlctha_hist->SetLineColor(ci);
   e1e1ff_dlctha_hist->SetLineStyle(5);
   e1e1ff_dlctha_hist->SetLineWidth(2);
   e1e1ff_dlctha_hist->SetMarkerStyle(20);
   e1e1ff_dlctha_hist->SetMarkerSize(0.3);
   e1e1ff_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_dlctha_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.4310345,0.5762712,0.8060345,0.8813559,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_dlctha_hist","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_dlctha_hist1","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_dlctha_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_dlctha_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_dlctha_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> cthadl_mu.C <==
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Mon Jun 22 11:23:41 2009) by ROOT version5.22/00
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n4->Range(-1.452107,-3.175798,1.214559,-0.03822181);
   c1_n4->SetFillColor(10);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetLogy();
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.1695402);
   c1_n4->SetRightMargin(0.08045977);
   c1_n4->SetTopMargin(0.07838983);
   c1_n4->SetBottomMargin(0.1800848);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   
   TH1 *e2e2h_dlctha_hist = new TH1F("e2e2h_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e2e2h_dlctha_hist->SetBinContent(1,0.0174282);
   e2e2h_dlctha_hist->SetBinContent(2,0.01802612);
   e2e2h_dlctha_hist->SetBinContent(3,0.01794293);
   e2e2h_dlctha_hist->SetBinContent(4,0.01844207);
   e2e2h_dlctha_hist->SetBinContent(5,0.01894641);
   e2e2h_dlctha_hist->SetBinContent(6,0.01919077);
   e2e2h_dlctha_hist->SetBinContent(7,0.0190192);
   e2e2h_dlctha_hist->SetBinContent(8,0.01923237);
   e2e2h_dlctha_hist->SetBinContent(9,0.01962232);
   e2e2h_dlctha_hist->SetBinContent(10,0.01954953);
   e2e2h_dlctha_hist->SetBinContent(11,0.02048541);
   e2e2h_dlctha_hist->SetBinContent(12,0.01970031);
   e2e2h_dlctha_hist->SetBinContent(13,0.02087536);
   e2e2h_dlctha_hist->SetBinContent(14,0.02072458);
   e2e2h_dlctha_hist->SetBinContent(15,0.02114053);
   e2e2h_dlctha_hist->SetBinContent(16,0.02040222);
   e2e2h_dlctha_hist->SetBinContent(17,0.02115093);
   e2e2h_dlctha_hist->SetBinContent(18,0.02052701);
   e2e2h_dlctha_hist->SetBinContent(19,0.02081817);
   e2e2h_dlctha_hist->SetBinContent(20,0.02110413);
   e2e2h_dlctha_hist->SetBinContent(21,0.02120292);
   e2e2h_dlctha_hist->SetBinContent(22,0.02065699);
   e2e2h_dlctha_hist->SetBinContent(23,0.02086496);
   e2e2h_dlctha_hist->SetBinContent(24,0.02104694);
   e2e2h_dlctha_hist->SetBinContent(25,0.02148368);
   e2e2h_dlctha_hist->SetBinContent(26,0.02111973);
   e2e2h_dlctha_hist->SetBinContent(27,0.0205894);
   e2e2h_dlctha_hist->SetBinContent(28,0.02110933);
   e2e2h_dlctha_hist->SetBinContent(29,0.02164486);
   e2e2h_dlctha_hist->SetBinContent(30,0.02082337);
   e2e2h_dlctha_hist->SetBinContent(31,0.02101054);
   e2e2h_dlctha_hist->SetBinContent(32,0.02101574);
   e2e2h_dlctha_hist->SetBinContent(33,0.02103134);
   e2e2h_dlctha_hist->SetBinContent(34,0.02093775);
   e2e2h_dlctha_hist->SetBinContent(35,0.02072978);
   e2e2h_dlctha_hist->SetBinContent(36,0.02065179);
   e2e2h_dlctha_hist->SetBinContent(37,0.02099495);
   e2e2h_dlctha_hist->SetBinContent(38,0.02064139);
   e2e2h_dlctha_hist->SetBinContent(39,0.02018385);
   e2e2h_dlctha_hist->SetBinContent(40,0.02038142);
   e2e2h_dlctha_hist->SetBinContent(41,0.01985109);
   e2e2h_dlctha_hist->SetBinContent(42,0.02015785);
   e2e2h_dlctha_hist->SetBinContent(43,0.01951833);
   e2e2h_dlctha_hist->SetBinContent(44,0.01945594);
   e2e2h_dlctha_hist->SetBinContent(45,0.01905039);
   e2e2h_dlctha_hist->SetBinContent(46,0.01841607);
   e2e2h_dlctha_hist->SetBinContent(47,0.01831728);
   e2e2h_dlctha_hist->SetBinContent(48,0.01823409);
   e2e2h_dlctha_hist->SetBinContent(49,0.0174386);
   e2e2h_dlctha_hist->SetBinContent(50,0.01711104);
   e2e2h_dlctha_hist->SetMinimum(0.002450372);
   e2e2h_dlctha_hist->SetMaximum(0.5197855);
   e2e2h_dlctha_hist->SetEntries(192332);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e2e2h_dlctha_hist->SetLineColor(ci);
   e2e2h_dlctha_hist->SetLineWidth(2);
   e2e2h_dlctha_hist->SetMarkerStyle(20);
   e2e2h_dlctha_hist->SetMarkerSize(0.3);
   e2e2h_dlctha_hist->GetXaxis()->SetTitle("cos#theta_{dl}");
   e2e2h_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_dlctha_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_dlctha_hist->Draw("");
   
   TH1 *e2e2_dlctha_hist1 = new TH1F("e2e2_dlctha_hist1","dlctha",50,-1,1);
   e2e2_dlctha_hist1->SetBinContent(1,0.4024925);
   e2e2_dlctha_hist1->SetBinContent(2,0.01835162);
   e2e2_dlctha_hist1->SetBinContent(3,0.01096736);
   e2e2_dlctha_hist1->SetBinContent(4,0.008043857);
   e2e2_dlctha_hist1->SetBinContent(5,0.00640271);
   e2e2_dlctha_hist1->SetBinContent(6,0.005358947);
   e2e2_dlctha_hist1->SetBinContent(7,0.004728945);
   e2e2_dlctha_hist1->SetBinContent(8,0.004194983);
   e2e2_dlctha_hist1->SetBinContent(9,0.003846458);
   e2e2_dlctha_hist1->SetBinContent(10,0.003596994);
   e2e2_dlctha_hist1->SetBinContent(11,0.003364443);
   e2e2_dlctha_hist1->SetBinContent(12,0.003115583);
   e2e2_dlctha_hist1->SetBinContent(13,0.003043099);
   e2e2_dlctha_hist1->SetBinContent(14,0.002796655);
   e2e2_dlctha_hist1->SetBinContent(15,0.00276283);
   e2e2_dlctha_hist1->SetBinContent(16,0.002735648);
   e2e2_dlctha_hist1->SetBinContent(17,0.002555648);
   e2e2_dlctha_hist1->SetBinContent(18,0.0024735);
   e2e2_dlctha_hist1->SetBinContent(19,0.002407057);
   e2e2_dlctha_hist1->SetBinContent(20,0.002423365);
   e2e2_dlctha_hist1->SetBinContent(21,0.002325512);
   e2e2_dlctha_hist1->SetBinContent(22,0.002292291);
   e2e2_dlctha_hist1->SetBinContent(23,0.00228021);
   e2e2_dlctha_hist1->SetBinContent(24,0.002259069);
   e2e2_dlctha_hist1->SetBinContent(25,0.002277794);
   e2e2_dlctha_hist1->SetBinContent(26,0.002319472);
   e2e2_dlctha_hist1->SetBinContent(27,0.002285647);
   e2e2_dlctha_hist1->SetBinContent(28,0.002232492);
   e2e2_dlctha_hist1->SetBinContent(29,0.002359942);
   e2e2_dlctha_hist1->SetBinContent(30,0.002391352);
   e2e2_dlctha_hist1->SetBinContent(31,0.002382291);
   e2e2_dlctha_hist1->SetBinContent(32,0.002417929);
   e2e2_dlctha_hist1->SetBinContent(33,0.002487392);
   e2e2_dlctha_hist1->SetBinContent(34,0.00251699);
   e2e2_dlctha_hist1->SetBinContent(35,0.00263236);
   e2e2_dlctha_hist1->SetBinContent(36,0.002727796);
   e2e2_dlctha_hist1->SetBinContent(37,0.002914441);
   e2e2_dlctha_hist1->SetBinContent(38,0.002986321);
   e2e2_dlctha_hist1->SetBinContent(39,0.003171758);
   e2e2_dlctha_hist1->SetBinContent(40,0.003348134);
   e2e2_dlctha_hist1->SetBinContent(41,0.00359337);
   e2e2_dlctha_hist1->SetBinContent(42,0.003929814);
   e2e2_dlctha_hist1->SetBinContent(43,0.00429646);
   e2e2_dlctha_hist1->SetBinContent(44,0.004768811);
   e2e2_dlctha_hist1->SetBinContent(45,0.005525055);
   e2e2_dlctha_hist1->SetBinContent(46,0.006542241);
   e2e2_dlctha_hist1->SetBinContent(47,0.008050501);
   e2e2_dlctha_hist1->SetBinContent(48,0.01094139);
   e2e2_dlctha_hist1->SetBinContent(49,0.01844343);
   e2e2_dlctha_hist1->SetBinContent(50,0.3876376);
   e2e2_dlctha_hist1->SetBinContent(51,0.01705416);
   e2e2_dlctha_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_dlctha_hist1->SetLineColor(ci);
   e2e2_dlctha_hist1->SetLineStyle(2);
   e2e2_dlctha_hist1->SetLineWidth(2);
   e2e2_dlctha_hist1->SetMarkerStyle(20);
   e2e2_dlctha_hist1->SetMarkerSize(0.3);
   e2e2_dlctha_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_dlctha_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_dlctha_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_dlctha_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_dlctha_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_dlctha_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_dlctha_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_dlctha_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_dlctha_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_dlctha_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_dlctha_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_dlctha_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_dlctha_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_dlctha_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_dlctha_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_dlctha_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_dlctha_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_dlctha_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_dlctha_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_dlctha_hist1->Draw("same");
   
   TH1 *e3e3_dlctha_hist = new TH1F("e3e3_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e3e3_dlctha_hist->SetBinContent(1,0.1447476);
   e3e3_dlctha_hist->SetBinContent(2,0.04716561);
   e3e3_dlctha_hist->SetBinContent(3,0.02942559);
   e3e3_dlctha_hist->SetBinContent(4,0.02573757);
   e3e3_dlctha_hist->SetBinContent(5,0.01932411);
   e3e3_dlctha_hist->SetBinContent(6,0.0158625);
   e3e3_dlctha_hist->SetBinContent(7,0.01579698);
   e3e3_dlctha_hist->SetBinContent(8,0.01538419);
   e3e3_dlctha_hist->SetBinContent(9,0.01280072);
   e3e3_dlctha_hist->SetBinContent(10,0.01214654);
   e3e3_dlctha_hist->SetBinContent(11,0.01426291);
   e3e3_dlctha_hist->SetBinContent(12,0.01370186);
   e3e3_dlctha_hist->SetBinContent(13,0.01379363);
   e3e3_dlctha_hist->SetBinContent(14,0.0163527);
   e3e3_dlctha_hist->SetBinContent(15,0.01299881);
   e3e3_dlctha_hist->SetBinContent(16,0.008697535);
   e3e3_dlctha_hist->SetBinContent(17,0.009241113);
   e3e3_dlctha_hist->SetBinContent(18,0.01168324);
   e3e3_dlctha_hist->SetBinContent(19,0.01336202);
   e3e3_dlctha_hist->SetBinContent(20,0.007422361);
   e3e3_dlctha_hist->SetBinContent(21,0.007171288);
   e3e3_dlctha_hist->SetBinContent(22,0.01075338);
   e3e3_dlctha_hist->SetBinContent(23,0.01312078);
   e3e3_dlctha_hist->SetBinContent(24,0.00853679);
   e3e3_dlctha_hist->SetBinContent(25,0.009980665);
   e3e3_dlctha_hist->SetBinContent(26,0.008390083);
   e3e3_dlctha_hist->SetBinContent(27,0.009133125);
   e3e3_dlctha_hist->SetBinContent(28,0.006790794);
   e3e3_dlctha_hist->SetBinContent(29,0.00698378);
   e3e3_dlctha_hist->SetBinContent(30,0.008380415);
   e3e3_dlctha_hist->SetBinContent(31,0.01382117);
   e3e3_dlctha_hist->SetBinContent(32,0.01080249);
   e3e3_dlctha_hist->SetBinContent(33,0.00894839);
   e3e3_dlctha_hist->SetBinContent(34,0.008934812);
   e3e3_dlctha_hist->SetBinContent(35,0.01139702);
   e3e3_dlctha_hist->SetBinContent(36,0.008690328);
   e3e3_dlctha_hist->SetBinContent(37,0.0119957);
   e3e3_dlctha_hist->SetBinContent(38,0.01148137);
   e3e3_dlctha_hist->SetBinContent(39,0.009488285);
   e3e3_dlctha_hist->SetBinContent(40,0.00649087);
   e3e3_dlctha_hist->SetBinContent(41,0.01079231);
   e3e3_dlctha_hist->SetBinContent(42,0.01015684);
   e3e3_dlctha_hist->SetBinContent(43,0.01581722);
   e3e3_dlctha_hist->SetBinContent(44,0.01238325);
   e3e3_dlctha_hist->SetBinContent(45,0.02103106);
   e3e3_dlctha_hist->SetBinContent(46,0.02336944);
   e3e3_dlctha_hist->SetBinContent(47,0.03197236);
   e3e3_dlctha_hist->SetBinContent(48,0.0299092);
   e3e3_dlctha_hist->SetBinContent(49,0.05227878);
   e3e3_dlctha_hist->SetBinContent(50,0.1410905);
   e3e3_dlctha_hist->SetEntries(3731);

   ci = TColor::GetColor("#006600");
   e3e3_dlctha_hist->SetLineColor(ci);
   e3e3_dlctha_hist->SetLineStyle(3);
   e3e3_dlctha_hist->SetLineWidth(2);
   e3e3_dlctha_hist->SetMarkerStyle(20);
   e3e3_dlctha_hist->SetMarkerSize(0.3);
   e3e3_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e3e3_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e3e3_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e3e3_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e3e3_dlctha_hist->Draw("same");
   
   TH1 *e2e2nn_dlctha_hist = new TH1F("e2e2nn_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e2e2nn_dlctha_hist->SetBinContent(1,0.02964517);
   e2e2nn_dlctha_hist->SetBinContent(2,0.02739842);
   e2e2nn_dlctha_hist->SetBinContent(3,0.02576667);
   e2e2nn_dlctha_hist->SetBinContent(4,0.02432186);
   e2e2nn_dlctha_hist->SetBinContent(5,0.02388753);
   e2e2nn_dlctha_hist->SetBinContent(6,0.02342299);
   e2e2nn_dlctha_hist->SetBinContent(7,0.02144376);
   e2e2nn_dlctha_hist->SetBinContent(8,0.02006338);
   e2e2nn_dlctha_hist->SetBinContent(9,0.02094812);
   e2e2nn_dlctha_hist->SetBinContent(10,0.01962194);
   e2e2nn_dlctha_hist->SetBinContent(11,0.01931675);
   e2e2nn_dlctha_hist->SetBinContent(12,0.01930254);
   e2e2nn_dlctha_hist->SetBinContent(13,0.01884062);
   e2e2nn_dlctha_hist->SetBinContent(14,0.01840302);
   e2e2nn_dlctha_hist->SetBinContent(15,0.01735736);
   e2e2nn_dlctha_hist->SetBinContent(16,0.01799344);
   e2e2nn_dlctha_hist->SetBinContent(17,0.01653356);
   e2e2nn_dlctha_hist->SetBinContent(18,0.01607011);
   e2e2nn_dlctha_hist->SetBinContent(19,0.01689682);
   e2e2nn_dlctha_hist->SetBinContent(20,0.01736889);
   e2e2nn_dlctha_hist->SetBinContent(21,0.01659346);
   e2e2nn_dlctha_hist->SetBinContent(22,0.01665056);
   e2e2nn_dlctha_hist->SetBinContent(23,0.01626252);
   e2e2nn_dlctha_hist->SetBinContent(24,0.01581338);
   e2e2nn_dlctha_hist->SetBinContent(25,0.01640338);
   e2e2nn_dlctha_hist->SetBinContent(26,0.01650066);
   e2e2nn_dlctha_hist->SetBinContent(27,0.01710525);
   e2e2nn_dlctha_hist->SetBinContent(28,0.01633032);
   e2e2nn_dlctha_hist->SetBinContent(29,0.01723718);
   e2e2nn_dlctha_hist->SetBinContent(30,0.01698251);
   e2e2nn_dlctha_hist->SetBinContent(31,0.01716809);
   e2e2nn_dlctha_hist->SetBinContent(32,0.01652235);
   e2e2nn_dlctha_hist->SetBinContent(33,0.01789661);
   e2e2nn_dlctha_hist->SetBinContent(34,0.01766022);
   e2e2nn_dlctha_hist->SetBinContent(35,0.01791841);
   e2e2nn_dlctha_hist->SetBinContent(36,0.01712907);
   e2e2nn_dlctha_hist->SetBinContent(37,0.01844451);
   e2e2nn_dlctha_hist->SetBinContent(38,0.01826901);
   e2e2nn_dlctha_hist->SetBinContent(39,0.01869461);
   e2e2nn_dlctha_hist->SetBinContent(40,0.01993259);
   e2e2nn_dlctha_hist->SetBinContent(41,0.01957148);
   e2e2nn_dlctha_hist->SetBinContent(42,0.02098732);
   e2e2nn_dlctha_hist->SetBinContent(43,0.02127206);
   e2e2nn_dlctha_hist->SetBinContent(44,0.02147447);
   e2e2nn_dlctha_hist->SetBinContent(45,0.02084263);
   e2e2nn_dlctha_hist->SetBinContent(46,0.02452593);
   e2e2nn_dlctha_hist->SetBinContent(47,0.02428792);
   e2e2nn_dlctha_hist->SetBinContent(48,0.02616214);
   e2e2nn_dlctha_hist->SetBinContent(49,0.02864883);
   e2e2nn_dlctha_hist->SetBinContent(50,0.03210957);
   e2e2nn_dlctha_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_dlctha_hist->SetLineColor(ci);
   e2e2nn_dlctha_hist->SetLineStyle(4);
   e2e2nn_dlctha_hist->SetLineWidth(2);
   e2e2nn_dlctha_hist->SetMarkerStyle(20);
   e2e2nn_dlctha_hist->SetMarkerSize(0.3);
   e2e2nn_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_dlctha_hist->Draw("same");
   
   TH1 *e2e2ff_dlctha_hist = new TH1F("e2e2ff_dlctha_hist","dlctha {(flg_2ele==1)*(weight1)}",50,-1,1);
   e2e2ff_dlctha_hist->SetBinContent(1,0.1248856);
   e2e2ff_dlctha_hist->SetBinContent(2,0.05331861);
   e2e2ff_dlctha_hist->SetBinContent(3,0.0377722);
   e2e2ff_dlctha_hist->SetBinContent(4,0.02898112);
   e2e2ff_dlctha_hist->SetBinContent(5,0.02411779);
   e2e2ff_dlctha_hist->SetBinContent(6,0.02132103);
   e2e2ff_dlctha_hist->SetBinContent(7,0.0188394);
   e2e2ff_dlctha_hist->SetBinContent(8,0.01641652);
   e2e2ff_dlctha_hist->SetBinContent(9,0.01523896);
   e2e2ff_dlctha_hist->SetBinContent(10,0.01319665);
   e2e2ff_dlctha_hist->SetBinContent(11,0.01256822);
   e2e2ff_dlctha_hist->SetBinContent(12,0.01207631);
   e2e2ff_dlctha_hist->SetBinContent(13,0.01105648);
   e2e2ff_dlctha_hist->SetBinContent(14,0.01102811);
   e2e2ff_dlctha_hist->SetBinContent(15,0.01031489);
   e2e2ff_dlctha_hist->SetBinContent(16,0.01001341);
   e2e2ff_dlctha_hist->SetBinContent(17,0.009354478);
   e2e2ff_dlctha_hist->SetBinContent(18,0.009169474);
   e2e2ff_dlctha_hist->SetBinContent(19,0.008794743);
   e2e2ff_dlctha_hist->SetBinContent(20,0.00882296);
   e2e2ff_dlctha_hist->SetBinContent(21,0.008415865);
   e2e2ff_dlctha_hist->SetBinContent(22,0.008374793);
   e2e2ff_dlctha_hist->SetBinContent(23,0.007900458);
   e2e2ff_dlctha_hist->SetBinContent(24,0.008131902);
   e2e2ff_dlctha_hist->SetBinContent(25,0.008487486);
   e2e2ff_dlctha_hist->SetBinContent(26,0.008112191);
   e2e2ff_dlctha_hist->SetBinContent(27,0.008277697);
   e2e2ff_dlctha_hist->SetBinContent(28,0.008670867);
   e2e2ff_dlctha_hist->SetBinContent(29,0.008120489);
   e2e2ff_dlctha_hist->SetBinContent(30,0.008605181);
   e2e2ff_dlctha_hist->SetBinContent(31,0.008430349);
   e2e2ff_dlctha_hist->SetBinContent(32,0.009200995);
   e2e2ff_dlctha_hist->SetBinContent(33,0.009355577);
   e2e2ff_dlctha_hist->SetBinContent(34,0.009172284);
   e2e2ff_dlctha_hist->SetBinContent(35,0.009703185);
   e2e2ff_dlctha_hist->SetBinContent(36,0.01048296);
   e2e2ff_dlctha_hist->SetBinContent(37,0.01052914);
   e2e2ff_dlctha_hist->SetBinContent(38,0.01155046);
   e2e2ff_dlctha_hist->SetBinContent(39,0.01194456);
   e2e2ff_dlctha_hist->SetBinContent(40,0.01301193);
   e2e2ff_dlctha_hist->SetBinContent(41,0.01375976);
   e2e2ff_dlctha_hist->SetBinContent(42,0.01561868);
   e2e2ff_dlctha_hist->SetBinContent(43,0.01635493);
   e2e2ff_dlctha_hist->SetBinContent(44,0.01845912);
   e2e2ff_dlctha_hist->SetBinContent(45,0.02125284);
   e2e2ff_dlctha_hist->SetBinContent(46,0.02393448);
   e2e2ff_dlctha_hist->SetBinContent(47,0.02912347);
   e2e2ff_dlctha_hist->SetBinContent(48,0.03728739);
   e2e2ff_dlctha_hist->SetBinContent(49,0.05527742);
   e2e2ff_dlctha_hist->SetBinContent(50,0.1251666);
   e2e2ff_dlctha_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_dlctha_hist->SetLineColor(ci);
   e2e2ff_dlctha_hist->SetLineStyle(5);
   e2e2ff_dlctha_hist->SetLineWidth(2);
   e2e2ff_dlctha_hist->SetMarkerStyle(20);
   e2e2ff_dlctha_hist->SetMarkerSize(0.3);
   e2e2ff_dlctha_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_dlctha_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_dlctha_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_dlctha_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_dlctha_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_dlctha_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_dlctha_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_dlctha_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_dlctha_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_dlctha_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_dlctha_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_dlctha_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_dlctha_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_dlctha_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_dlctha_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_dlctha_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_dlctha_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_dlctha_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_dlctha_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_dlctha_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.4051724,0.5508475,0.691092,0.8305085,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_dlctha_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_dlctha_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_dlctha_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_dlctha_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_dlctha_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> cthamiss_el.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Wed Jun 24 18:10:55 2009) by ROOT version5.22/00
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n3->Range(-0.2266667,-2.541101,1.106667,0.2374117);
   c1_n3->SetFillColor(10);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetLogy();
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.17);
   c1_n3->SetRightMargin(0.08);
   c1_n3->SetTopMargin(0.08);
   c1_n3->SetBottomMargin(0.18);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   
   TH1 *heex = new TH1F("heex","abs(pzs/ps) {flg_2ele==1}",30,0,1);
   heex->SetBinContent(1,0.03116157);
   heex->SetBinContent(2,0.03102372);
   heex->SetBinContent(3,0.03033448);
   heex->SetBinContent(4,0.03024529);
   heex->SetBinContent(5,0.02935334);
   heex->SetBinContent(6,0.03010744);
   heex->SetBinContent(7,0.03005879);
   heex->SetBinContent(8,0.03014798);
   heex->SetBinContent(9,0.02923981);
   heex->SetBinContent(10,0.02911818);
   heex->SetBinContent(11,0.03009122);
   heex->SetBinContent(12,0.02970201);
   heex->SetBinContent(13,0.02917494);
   heex->SetBinContent(14,0.0293209);
   heex->SetBinContent(15,0.03066694);
   heex->SetBinContent(16,0.02968579);
   heex->SetBinContent(17,0.03046422);
   heex->SetBinContent(18,0.02942631);
   heex->SetBinContent(19,0.03038313);
   heex->SetBinContent(20,0.0296047);
   heex->SetBinContent(21,0.03168863);
   heex->SetBinContent(22,0.03179404);
   heex->SetBinContent(23,0.03198865);
   heex->SetBinContent(24,0.03282384);
   heex->SetBinContent(25,0.03412933);
   heex->SetBinContent(26,0.03476181);
   heex->SetBinContent(27,0.03791608);
   heex->SetBinContent(28,0.0418731);
   heex->SetBinContent(29,0.04762214);
   heex->SetBinContent(30,0.07609162);
   heex->SetBinContent(31,8.108656e-06);
   heex->SetMinimum(0.009099793);
   heex->SetMaximum(1.035454);
   heex->SetEntries(123326);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   heex->SetLineColor(ci);
   heex->SetLineWidth(2);
   heex->SetMarkerStyle(20);
   heex->SetMarkerSize(0.3);
   heex->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   heex->GetXaxis()->SetNdivisions(506);
   heex->GetXaxis()->SetLabelFont(42);
   heex->GetXaxis()->SetLabelOffset(0.015);
   heex->GetXaxis()->SetLabelSize(0.06);
   heex->GetXaxis()->SetTitleSize(0.07);
   heex->GetXaxis()->SetTitleFont(42);
   heex->GetYaxis()->SetTitle("norm. a.u.");
   heex->GetYaxis()->SetNdivisions(506);
   heex->GetYaxis()->SetLabelFont(42);
   heex->GetYaxis()->SetLabelOffset(0.015);
   heex->GetYaxis()->SetLabelSize(0.06);
   heex->GetYaxis()->SetTitleSize(0.07);
   heex->GetYaxis()->SetTitleOffset(1.1);
   heex->GetYaxis()->SetTitleFont(42);
   heex->GetZaxis()->SetLabelFont(42);
   heex->GetZaxis()->SetLabelOffset(0.015);
   heex->GetZaxis()->SetLabelSize(0.06);
   heex->GetZaxis()->SetTitleSize(0.07);
   heex->GetZaxis()->SetTitleOffset(1.1);
   heex->GetZaxis()->SetTitleFont(42);
   heex->Draw("");
   
   TH1 *hee = new TH1F("hee","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   hee->SetBinContent(1,0.005227733);
   hee->SetBinContent(2,0.005398991);
   hee->SetBinContent(3,0.005266962);
   hee->SetBinContent(4,0.005379593);
   hee->SetBinContent(5,0.005550975);
   hee->SetBinContent(6,0.005437349);
   hee->SetBinContent(7,0.005376981);
   hee->SetBinContent(8,0.005985993);
   hee->SetBinContent(9,0.005923904);
   hee->SetBinContent(10,0.006038599);
   hee->SetBinContent(11,0.006270575);
   hee->SetBinContent(12,0.006146517);
   hee->SetBinContent(13,0.006225042);
   hee->SetBinContent(14,0.006739147);
   hee->SetBinContent(15,0.006636831);
   hee->SetBinContent(16,0.007542785);
   hee->SetBinContent(17,0.007981814);
   hee->SetBinContent(18,0.008096278);
   hee->SetBinContent(19,0.009093265);
   hee->SetBinContent(20,0.009883089);
   hee->SetBinContent(21,0.01105217);
   hee->SetBinContent(22,0.01179654);
   hee->SetBinContent(23,0.0135229);
   hee->SetBinContent(24,0.01705721);
   hee->SetBinContent(25,0.01816474);
   hee->SetBinContent(26,0.02149229);
   hee->SetBinContent(27,0.02801442);
   hee->SetBinContent(28,0.03685667);
   hee->SetBinContent(29,0.05621071);
   hee->SetBinContent(30,0.6556299);
   hee->SetBinContent(31,0.001250125);
   hee->SetEntries(174150);

   ci = TColor::GetColor("#0000ff");
   hee->SetLineColor(ci);
   hee->SetLineStyle(2);
   hee->SetLineWidth(2);
   hee->SetMarkerStyle(20);
   hee->SetMarkerSize(0.3);
   hee->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hee->GetXaxis()->SetNdivisions(506);
   hee->GetXaxis()->SetLabelFont(42);
   hee->GetXaxis()->SetLabelOffset(0.015);
   hee->GetXaxis()->SetLabelSize(0.06);
   hee->GetXaxis()->SetTitleSize(0.07);
   hee->GetXaxis()->SetTitleFont(42);
   hee->GetYaxis()->SetTitle("norm. a.u.");
   hee->GetYaxis()->SetNdivisions(506);
   hee->GetYaxis()->SetLabelFont(42);
   hee->GetYaxis()->SetLabelOffset(0.015);
   hee->GetYaxis()->SetLabelSize(0.06);
   hee->GetYaxis()->SetTitleSize(0.07);
   hee->GetYaxis()->SetTitleOffset(1.1);
   hee->GetYaxis()->SetTitleFont(42);
   hee->GetZaxis()->SetLabelFont(42);
   hee->GetZaxis()->SetLabelOffset(0.015);
   hee->GetZaxis()->SetLabelSize(0.06);
   hee->GetZaxis()->SetTitleSize(0.07);
   hee->GetZaxis()->SetTitleOffset(1.1);
   hee->GetZaxis()->SetTitleFont(42);
   hee->Draw("same");
   
   TH1 *httee = new TH1F("httee","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   httee->SetBinContent(1,0.01140693);
   httee->SetBinContent(2,0.01373713);
   httee->SetBinContent(3,0.01318484);
   httee->SetBinContent(4,0.0104727);
   httee->SetBinContent(5,0.01143953);
   httee->SetBinContent(6,0.01186193);
   httee->SetBinContent(7,0.01769571);
   httee->SetBinContent(8,0.01678468);
   httee->SetBinContent(9,0.01531689);
   httee->SetBinContent(10,0.01540354);
   httee->SetBinContent(11,0.01937003);
   httee->SetBinContent(12,0.01511334);
   httee->SetBinContent(13,0.02037133);
   httee->SetBinContent(14,0.01885974);
   httee->SetBinContent(15,0.02155494);
   httee->SetBinContent(16,0.02105205);
   httee->SetBinContent(17,0.02169401);
   httee->SetBinContent(18,0.0175461);
   httee->SetBinContent(19,0.02269307);
   httee->SetBinContent(20,0.0259069);
   httee->SetBinContent(21,0.03339564);
   httee->SetBinContent(22,0.03007473);
   httee->SetBinContent(23,0.03043034);
   httee->SetBinContent(24,0.03446248);
   httee->SetBinContent(25,0.03276709);
   httee->SetBinContent(26,0.0380085);
   httee->SetBinContent(27,0.04802833);
   httee->SetBinContent(28,0.05742618);
   httee->SetBinContent(29,0.07580668);
   httee->SetBinContent(30,0.2781346);
   httee->SetEntries(6136);

   ci = TColor::GetColor("#006600");
   httee->SetLineColor(ci);
   httee->SetLineStyle(3);
   httee->SetLineWidth(2);
   httee->SetMarkerStyle(20);
   httee->SetMarkerSize(0.3);
   httee->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   httee->GetXaxis()->SetNdivisions(506);
   httee->GetXaxis()->SetLabelFont(42);
   httee->GetXaxis()->SetLabelOffset(0.015);
   httee->GetXaxis()->SetLabelSize(0.06);
   httee->GetXaxis()->SetTitleSize(0.07);
   httee->GetXaxis()->SetTitleFont(42);
   httee->GetYaxis()->SetTitle("norm. a.u.");
   httee->GetYaxis()->SetNdivisions(506);
   httee->GetYaxis()->SetLabelFont(42);
   httee->GetYaxis()->SetLabelOffset(0.015);
   httee->GetYaxis()->SetLabelSize(0.06);
   httee->GetYaxis()->SetTitleSize(0.07);
   httee->GetYaxis()->SetTitleOffset(1.1);
   httee->GetYaxis()->SetTitleFont(42);
   httee->GetZaxis()->SetLabelFont(42);
   httee->GetZaxis()->SetLabelOffset(0.015);
   httee->GetZaxis()->SetLabelSize(0.06);
   httee->GetZaxis()->SetTitleSize(0.07);
   httee->GetZaxis()->SetTitleOffset(1.1);
   httee->GetZaxis()->SetTitleFont(42);
   httee->Draw("same");
   
   TH1 *hwwee = new TH1F("hwwee","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   hwwee->SetBinContent(1,0.02679299);
   hwwee->SetBinContent(2,0.02607587);
   hwwee->SetBinContent(3,0.02645068);
   hwwee->SetBinContent(4,0.02545667);
   hwwee->SetBinContent(5,0.02691768);
   hwwee->SetBinContent(6,0.0266853);
   hwwee->SetBinContent(7,0.02642413);
   hwwee->SetBinContent(8,0.02645432);
   hwwee->SetBinContent(9,0.02671166);
   hwwee->SetBinContent(10,0.02700506);
   hwwee->SetBinContent(11,0.02897859);
   hwwee->SetBinContent(12,0.02875717);
   hwwee->SetBinContent(13,0.02834126);
   hwwee->SetBinContent(14,0.02896023);
   hwwee->SetBinContent(15,0.02776667);
   hwwee->SetBinContent(16,0.02853721);
   hwwee->SetBinContent(17,0.02958292);
   hwwee->SetBinContent(18,0.0308765);
   hwwee->SetBinContent(19,0.03151691);
   hwwee->SetBinContent(20,0.0321434);
   hwwee->SetBinContent(21,0.03394594);
   hwwee->SetBinContent(22,0.03439139);
   hwwee->SetBinContent(23,0.03592358);
   hwwee->SetBinContent(24,0.03819713);
   hwwee->SetBinContent(25,0.03879892);
   hwwee->SetBinContent(26,0.041779);
   hwwee->SetBinContent(27,0.04466803);
   hwwee->SetBinContent(28,0.04933599);
   hwwee->SetBinContent(29,0.05329032);
   hwwee->SetBinContent(30,0.06923449);
   hwwee->SetEntries(76398);

   ci = TColor::GetColor("#990099");
   hwwee->SetLineColor(ci);
   hwwee->SetLineStyle(4);
   hwwee->SetLineWidth(2);
   hwwee->SetMarkerStyle(20);
   hwwee->SetMarkerSize(0.3);
   hwwee->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hwwee->GetXaxis()->SetNdivisions(506);
   hwwee->GetXaxis()->SetLabelFont(42);
   hwwee->GetXaxis()->SetLabelOffset(0.015);
   hwwee->GetXaxis()->SetLabelSize(0.06);
   hwwee->GetXaxis()->SetTitleSize(0.07);
   hwwee->GetXaxis()->SetTitleFont(42);
   hwwee->GetYaxis()->SetTitle("norm. a.u.");
   hwwee->GetYaxis()->SetNdivisions(506);
   hwwee->GetYaxis()->SetLabelFont(42);
   hwwee->GetYaxis()->SetLabelOffset(0.015);
   hwwee->GetYaxis()->SetLabelSize(0.06);
   hwwee->GetYaxis()->SetTitleSize(0.07);
   hwwee->GetYaxis()->SetTitleOffset(1.1);
   hwwee->GetYaxis()->SetTitleFont(42);
   hwwee->GetZaxis()->SetLabelFont(42);
   hwwee->GetZaxis()->SetLabelOffset(0.015);
   hwwee->GetZaxis()->SetLabelSize(0.06);
   hwwee->GetZaxis()->SetTitleSize(0.07);
   hwwee->GetZaxis()->SetTitleOffset(1.1);
   hwwee->GetZaxis()->SetTitleFont(42);
   hwwee->Draw("same");
   
   TH1 *heeff = new TH1F("heeff","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   heeff->SetBinContent(1,0.007381428);
   heeff->SetBinContent(2,0.007193483);
   heeff->SetBinContent(3,0.007493437);
   heeff->SetBinContent(4,0.007577986);
   heeff->SetBinContent(5,0.007516406);
   heeff->SetBinContent(6,0.007200517);
   heeff->SetBinContent(7,0.007865263);
   heeff->SetBinContent(8,0.00779895);
   heeff->SetBinContent(9,0.007569658);
   heeff->SetBinContent(10,0.008003925);
   heeff->SetBinContent(11,0.008330064);
   heeff->SetBinContent(12,0.008335519);
   heeff->SetBinContent(13,0.008905643);
   heeff->SetBinContent(14,0.009248425);
   heeff->SetBinContent(15,0.009428159);
   heeff->SetBinContent(16,0.009552978);
   heeff->SetBinContent(17,0.01007355);
   heeff->SetBinContent(18,0.01082672);
   heeff->SetBinContent(19,0.01160017);
   heeff->SetBinContent(20,0.01260774);
   heeff->SetBinContent(21,0.01384209);
   heeff->SetBinContent(22,0.01513326);
   heeff->SetBinContent(23,0.0165984);
   heeff->SetBinContent(24,0.0180164);
   heeff->SetBinContent(25,0.02213149);
   heeff->SetBinContent(26,0.02689205);
   heeff->SetBinContent(27,0.03380616);
   heeff->SetBinContent(28,0.04709843);
   heeff->SetBinContent(29,0.08302876);
   heeff->SetBinContent(30,0.5489429);
   heeff->SetBinContent(31,2.153785e-05);
   heeff->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   heeff->SetLineColor(ci);
   heeff->SetLineStyle(5);
   heeff->SetLineWidth(2);
   heeff->SetMarkerStyle(20);
   heeff->SetMarkerSize(0.3);
   heeff->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   heeff->GetXaxis()->SetNdivisions(506);
   heeff->GetXaxis()->SetLabelFont(42);
   heeff->GetXaxis()->SetLabelOffset(0.015);
   heeff->GetXaxis()->SetLabelSize(0.06);
   heeff->GetXaxis()->SetTitleSize(0.07);
   heeff->GetXaxis()->SetTitleFont(42);
   heeff->GetYaxis()->SetTitle("norm. a.u.");
   heeff->GetYaxis()->SetNdivisions(506);
   heeff->GetYaxis()->SetLabelFont(42);
   heeff->GetYaxis()->SetLabelOffset(0.015);
   heeff->GetYaxis()->SetLabelSize(0.06);
   heeff->GetYaxis()->SetTitleSize(0.07);
   heeff->GetYaxis()->SetTitleOffset(1.1);
   heeff->GetYaxis()->SetTitleFont(42);
   heeff->GetZaxis()->SetLabelFont(42);
   heeff->GetZaxis()->SetLabelOffset(0.015);
   heeff->GetZaxis()->SetLabelSize(0.06);
   heeff->GetZaxis()->SetTitleSize(0.07);
   heeff->GetZaxis()->SetTitleOffset(1.1);
   heeff->GetZaxis()->SetTitleFont(42);
   heeff->Draw("same");
   
   TLegend *leg = new TLegend(0.1997126,0.5,0.5991379,0.9004237,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("heex","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hee","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("httee","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hwwee","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("heeff","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> cthamiss_mu.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Wed Jun 24 18:11:31 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n2->Range(-0.2260536,-2.511691,1.10728,0.2328213);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1695402);
   c1_n2->SetRightMargin(0.08045977);
   c1_n2->SetTopMargin(0.07838983);
   c1_n2->SetBottomMargin(0.1800848);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *hmmx = new TH1F("hmmx","abs(pzs/ps) {flg_2ele==1}",30,0,1);
   hmmx->SetBinContent(1,0.03079938);
   hmmx->SetBinContent(2,0.03160098);
   hmmx->SetBinContent(3,0.03066578);
   hmmx->SetBinContent(4,0.03120018);
   hmmx->SetBinContent(5,0.02977511);
   hmmx->SetBinContent(6,0.03077266);
   hmmx->SetBinContent(7,0.03014028);
   hmmx->SetBinContent(8,0.03113783);
   hmmx->SetBinContent(9,0.02978401);
   hmmx->SetBinContent(10,0.03026497);
   hmmx->SetBinContent(11,0.02996215);
   hmmx->SetBinContent(12,0.02903585);
   hmmx->SetBinContent(13,0.02940993);
   hmmx->SetBinContent(14,0.02921398);
   hmmx->SetBinContent(15,0.02978401);
   hmmx->SetBinContent(16,0.02932977);
   hmmx->SetBinContent(17,0.02980183);
   hmmx->SetBinContent(18,0.02955244);
   hmmx->SetBinContent(19,0.02961479);
   hmmx->SetBinContent(20,0.02955244);
   hmmx->SetBinContent(21,0.02931196);
   hmmx->SetBinContent(22,0.03129815);
   hmmx->SetBinContent(23,0.0314941);
   hmmx->SetBinContent(24,0.0316277);
   hmmx->SetBinContent(25,0.03235805);
   hmmx->SetBinContent(26,0.03446894);
   hmmx->SetBinContent(27,0.03531507);
   hmmx->SetBinContent(28,0.03952795);
   hmmx->SetBinContent(29,0.04841683);
   hmmx->SetBinContent(30,0.0847829);
   hmmx->SetMinimum(0.009606253);
   hmmx->SetMaximum(1.041548);
   hmmx->SetEntries(112275);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   hmmx->SetLineColor(ci);
   hmmx->SetLineWidth(2);
   hmmx->SetMarkerStyle(20);
   hmmx->SetMarkerSize(0.3);
   hmmx->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hmmx->GetXaxis()->SetNdivisions(506);
   hmmx->GetXaxis()->SetLabelFont(42);
   hmmx->GetXaxis()->SetLabelOffset(0.015);
   hmmx->GetXaxis()->SetLabelSize(0.06);
   hmmx->GetXaxis()->SetTitleSize(0.07);
   hmmx->GetXaxis()->SetTitleFont(42);
   hmmx->GetYaxis()->SetTitle("norm. a.u.");
   hmmx->GetYaxis()->SetNdivisions(506);
   hmmx->GetYaxis()->SetLabelFont(42);
   hmmx->GetYaxis()->SetLabelOffset(0.015);
   hmmx->GetYaxis()->SetLabelSize(0.06);
   hmmx->GetYaxis()->SetTitleSize(0.07);
   hmmx->GetYaxis()->SetTitleOffset(1.1);
   hmmx->GetYaxis()->SetTitleFont(42);
   hmmx->GetZaxis()->SetLabelFont(42);
   hmmx->GetZaxis()->SetLabelOffset(0.015);
   hmmx->GetZaxis()->SetLabelSize(0.06);
   hmmx->GetZaxis()->SetTitleSize(0.07);
   hmmx->GetZaxis()->SetTitleOffset(1.1);
   hmmx->GetZaxis()->SetTitleFont(42);
   hmmx->Draw("");
   
   TH1 *hmm = new TH1F("hmm","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   hmm->SetBinContent(1,0.003110902);
   hmm->SetBinContent(2,0.002081817);
   hmm->SetBinContent(3,0.003676803);
   hmm->SetBinContent(4,0.003323402);
   hmm->SetBinContent(5,0.002570266);
   hmm->SetBinContent(6,0.002727658);
   hmm->SetBinContent(7,0.002501821);
   hmm->SetBinContent(8,0.003541971);
   hmm->SetBinContent(9,0.003036702);
   hmm->SetBinContent(10,0.003941337);
   hmm->SetBinContent(11,0.003359552);
   hmm->SetBinContent(12,0.002924994);
   hmm->SetBinContent(13,0.003260258);
   hmm->SetBinContent(14,0.003609613);
   hmm->SetBinContent(15,0.003861302);
   hmm->SetBinContent(16,0.003604209);
   hmm->SetBinContent(17,0.004109676);
   hmm->SetBinContent(18,0.003962461);
   hmm->SetBinContent(19,0.004813281);
   hmm->SetBinContent(20,0.005434828);
   hmm->SetBinContent(21,0.005587372);
   hmm->SetBinContent(22,0.006709475);
   hmm->SetBinContent(23,0.007245143);
   hmm->SetBinContent(24,0.008864224);
   hmm->SetBinContent(25,0.008268223);
   hmm->SetBinContent(26,0.01037221);
   hmm->SetBinContent(27,0.01362047);
   hmm->SetBinContent(28,0.02069144);
   hmm->SetBinContent(29,0.03609696);
   hmm->SetBinContent(30,0.8130916);
   hmm->SetBinContent(31,0.004097099);
   hmm->SetEntries(44267);

   ci = TColor::GetColor("#0000ff");
   hmm->SetLineColor(ci);
   hmm->SetLineStyle(2);
   hmm->SetLineWidth(2);
   hmm->SetMarkerStyle(20);
   hmm->SetMarkerSize(0.3);
   hmm->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hmm->GetXaxis()->SetNdivisions(506);
   hmm->GetXaxis()->SetLabelFont(42);
   hmm->GetXaxis()->SetLabelOffset(0.015);
   hmm->GetXaxis()->SetLabelSize(0.06);
   hmm->GetXaxis()->SetTitleSize(0.07);
   hmm->GetXaxis()->SetTitleFont(42);
   hmm->GetYaxis()->SetTitle("norm. a.u.");
   hmm->GetYaxis()->SetNdivisions(506);
   hmm->GetYaxis()->SetLabelFont(42);
   hmm->GetYaxis()->SetLabelOffset(0.015);
   hmm->GetYaxis()->SetLabelSize(0.06);
   hmm->GetYaxis()->SetTitleSize(0.07);
   hmm->GetYaxis()->SetTitleOffset(1.1);
   hmm->GetYaxis()->SetTitleFont(42);
   hmm->GetZaxis()->SetLabelFont(42);
   hmm->GetZaxis()->SetLabelOffset(0.015);
   hmm->GetZaxis()->SetLabelSize(0.06);
   hmm->GetZaxis()->SetTitleSize(0.07);
   hmm->GetZaxis()->SetTitleOffset(1.1);
   hmm->GetZaxis()->SetTitleFont(42);
   hmm->Draw("same");
   
   TH1 *httmm = new TH1F("httmm","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   httmm->SetBinContent(1,0.0102279);
   httmm->SetBinContent(2,0.01361924);
   httmm->SetBinContent(3,0.009913294);
   httmm->SetBinContent(4,0.01664372);
   httmm->SetBinContent(5,0.01984888);
   httmm->SetBinContent(6,0.01680911);
   httmm->SetBinContent(7,0.02191394);
   httmm->SetBinContent(8,0.0203662);
   httmm->SetBinContent(9,0.01266456);
   httmm->SetBinContent(10,0.01776123);
   httmm->SetBinContent(11,0.01641201);
   httmm->SetBinContent(12,0.01870603);
   httmm->SetBinContent(13,0.01574958);
   httmm->SetBinContent(14,0.01973176);
   httmm->SetBinContent(15,0.02485914);
   httmm->SetBinContent(16,0.01479822);
   httmm->SetBinContent(17,0.02281525);
   httmm->SetBinContent(18,0.01911147);
   httmm->SetBinContent(19,0.01664665);
   httmm->SetBinContent(20,0.01074845);
   httmm->SetBinContent(21,0.02445922);
   httmm->SetBinContent(22,0.03864662);
   httmm->SetBinContent(23,0.01972171);
   httmm->SetBinContent(24,0.02765788);
   httmm->SetBinContent(25,0.02798078);
   httmm->SetBinContent(26,0.04982239);
   httmm->SetBinContent(27,0.05086671);
   httmm->SetBinContent(28,0.05651021);
   httmm->SetBinContent(29,0.1008177);
   httmm->SetBinContent(30,0.2641701);
   httmm->SetEntries(1775);

   ci = TColor::GetColor("#006600");
   httmm->SetLineColor(ci);
   httmm->SetLineStyle(3);
   httmm->SetLineWidth(2);
   httmm->SetMarkerStyle(20);
   httmm->SetMarkerSize(0.3);
   httmm->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   httmm->GetXaxis()->SetNdivisions(506);
   httmm->GetXaxis()->SetLabelFont(42);
   httmm->GetXaxis()->SetLabelOffset(0.015);
   httmm->GetXaxis()->SetLabelSize(0.06);
   httmm->GetXaxis()->SetTitleSize(0.07);
   httmm->GetXaxis()->SetTitleFont(42);
   httmm->GetYaxis()->SetTitle("norm. a.u.");
   httmm->GetYaxis()->SetNdivisions(506);
   httmm->GetYaxis()->SetLabelFont(42);
   httmm->GetYaxis()->SetLabelOffset(0.015);
   httmm->GetYaxis()->SetLabelSize(0.06);
   httmm->GetYaxis()->SetTitleSize(0.07);
   httmm->GetYaxis()->SetTitleOffset(1.1);
   httmm->GetYaxis()->SetTitleFont(42);
   httmm->GetZaxis()->SetLabelFont(42);
   httmm->GetZaxis()->SetLabelOffset(0.015);
   httmm->GetZaxis()->SetLabelSize(0.06);
   httmm->GetZaxis()->SetTitleSize(0.07);
   httmm->GetZaxis()->SetTitleOffset(1.1);
   httmm->GetZaxis()->SetTitleFont(42);
   httmm->Draw("same");
   
   TH1 *hwwmm = new TH1F("hwwmm","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   hwwmm->SetBinContent(1,0.02662075);
   hwwmm->SetBinContent(2,0.02847401);
   hwwmm->SetBinContent(3,0.02757128);
   hwwmm->SetBinContent(4,0.02777946);
   hwwmm->SetBinContent(5,0.02993551);
   hwwmm->SetBinContent(6,0.02820128);
   hwwmm->SetBinContent(7,0.02846805);
   hwwmm->SetBinContent(8,0.02709468);
   hwwmm->SetBinContent(9,0.02819628);
   hwwmm->SetBinContent(10,0.02823272);
   hwwmm->SetBinContent(11,0.03002116);
   hwwmm->SetBinContent(12,0.02870455);
   hwwmm->SetBinContent(13,0.03010656);
   hwwmm->SetBinContent(14,0.02873854);
   hwwmm->SetBinContent(15,0.0301934);
   hwwmm->SetBinContent(16,0.03200174);
   hwwmm->SetBinContent(17,0.03183969);
   hwwmm->SetBinContent(18,0.03202623);
   hwwmm->SetBinContent(19,0.03274004);
   hwwmm->SetBinContent(20,0.03418308);
   hwwmm->SetBinContent(21,0.03318747);
   hwwmm->SetBinContent(22,0.03519059);
   hwwmm->SetBinContent(23,0.03638402);
   hwwmm->SetBinContent(24,0.03655115);
   hwwmm->SetBinContent(25,0.03997258);
   hwwmm->SetBinContent(26,0.03903644);
   hwwmm->SetBinContent(27,0.04089371);
   hwwmm->SetBinContent(28,0.04452479);
   hwwmm->SetBinContent(29,0.04894086);
   hwwmm->SetBinContent(30,0.05418938);
   hwwmm->SetEntries(68337);

   ci = TColor::GetColor("#990099");
   hwwmm->SetLineColor(ci);
   hwwmm->SetLineStyle(4);
   hwwmm->SetLineWidth(2);
   hwwmm->SetMarkerStyle(20);
   hwwmm->SetMarkerSize(0.3);
   hwwmm->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hwwmm->GetXaxis()->SetNdivisions(506);
   hwwmm->GetXaxis()->SetLabelFont(42);
   hwwmm->GetXaxis()->SetLabelOffset(0.015);
   hwwmm->GetXaxis()->SetLabelSize(0.06);
   hwwmm->GetXaxis()->SetTitleSize(0.07);
   hwwmm->GetXaxis()->SetTitleFont(42);
   hwwmm->GetYaxis()->SetTitle("norm. a.u.");
   hwwmm->GetYaxis()->SetNdivisions(506);
   hwwmm->GetYaxis()->SetLabelFont(42);
   hwwmm->GetYaxis()->SetLabelOffset(0.015);
   hwwmm->GetYaxis()->SetLabelSize(0.06);
   hwwmm->GetYaxis()->SetTitleSize(0.07);
   hwwmm->GetYaxis()->SetTitleOffset(1.1);
   hwwmm->GetYaxis()->SetTitleFont(42);
   hwwmm->GetZaxis()->SetLabelFont(42);
   hwwmm->GetZaxis()->SetLabelOffset(0.015);
   hwwmm->GetZaxis()->SetLabelSize(0.06);
   hwwmm->GetZaxis()->SetTitleSize(0.07);
   hwwmm->GetZaxis()->SetTitleOffset(1.1);
   hwwmm->GetZaxis()->SetTitleFont(42);
   hwwmm->Draw("same");
   
   TH1 *hmmff = new TH1F("hmmff","abs(pzs/ps) {(flg_2ele==1)*weight1}",30,0,1);
   hmmff->SetBinContent(1,0.01275212);
   hmmff->SetBinContent(2,0.01281523);
   hmmff->SetBinContent(3,0.01279695);
   hmmff->SetBinContent(4,0.0129725);
   hmmff->SetBinContent(5,0.01309793);
   hmmff->SetBinContent(6,0.01232171);
   hmmff->SetBinContent(7,0.01315574);
   hmmff->SetBinContent(8,0.01240613);
   hmmff->SetBinContent(9,0.01332178);
   hmmff->SetBinContent(10,0.01356911);
   hmmff->SetBinContent(11,0.01357953);
   hmmff->SetBinContent(12,0.01394964);
   hmmff->SetBinContent(13,0.01427218);
   hmmff->SetBinContent(14,0.0142715);
   hmmff->SetBinContent(15,0.01431893);
   hmmff->SetBinContent(16,0.01488624);
   hmmff->SetBinContent(17,0.01558831);
   hmmff->SetBinContent(18,0.01581223);
   hmmff->SetBinContent(19,0.01685932);
   hmmff->SetBinContent(20,0.01746984);
   hmmff->SetBinContent(21,0.01923431);
   hmmff->SetBinContent(22,0.01981561);
   hmmff->SetBinContent(23,0.02128934);
   hmmff->SetBinContent(24,0.02409157);
   hmmff->SetBinContent(25,0.02559775);
   hmmff->SetBinContent(26,0.02870318);
   hmmff->SetBinContent(27,0.03444538);
   hmmff->SetBinContent(28,0.04532575);
   hmmff->SetBinContent(29,0.06735337);
   hmmff->SetBinContent(30,0.4339268);
   hmmff->SetBinContent(31,9.374972e-05);
   hmmff->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   hmmff->SetLineColor(ci);
   hmmff->SetLineStyle(5);
   hmmff->SetLineWidth(2);
   hmmff->SetMarkerStyle(20);
   hmmff->SetMarkerSize(0.3);
   hmmff->GetXaxis()->SetTitle("|cos#theta_{missing}|");
   hmmff->GetXaxis()->SetNdivisions(506);
   hmmff->GetXaxis()->SetLabelFont(42);
   hmmff->GetXaxis()->SetLabelOffset(0.015);
   hmmff->GetXaxis()->SetLabelSize(0.06);
   hmmff->GetXaxis()->SetTitleSize(0.07);
   hmmff->GetXaxis()->SetTitleFont(42);
   hmmff->GetYaxis()->SetTitle("norm. a.u.");
   hmmff->GetYaxis()->SetNdivisions(506);
   hmmff->GetYaxis()->SetLabelFont(42);
   hmmff->GetYaxis()->SetLabelOffset(0.015);
   hmmff->GetYaxis()->SetLabelSize(0.06);
   hmmff->GetYaxis()->SetTitleSize(0.07);
   hmmff->GetYaxis()->SetTitleOffset(1.1);
   hmmff->GetYaxis()->SetTitleFont(42);
   hmmff->GetZaxis()->SetLabelFont(42);
   hmmff->GetZaxis()->SetLabelOffset(0.015);
   hmmff->GetZaxis()->SetLabelSize(0.06);
   hmmff->GetZaxis()->SetTitleSize(0.07);
   hmmff->GetZaxis()->SetTitleOffset(1.1);
   hmmff->GetZaxis()->SetTitleFont(42);
   hmmff->Draw("same");
   
   TLegend *leg = new TLegend(0.2,0.5,0.6,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hmmx","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmm","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("httmm","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hwwmm","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmff","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> dtha2tk_mu.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Wed Jun 24 18:28:16 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,54,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n2->Range(-0.02260536,-3.01823,0.110728,0.2828774);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1695402);
   c1_n2->SetRightMargin(0.08045977);
   c1_n2->SetTopMargin(0.07838983);
   c1_n2->SetBottomMargin(0.1800848);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *hmmx = new TH1F("hmmx","abs(tkdtha_2tk) {flg_2ele==1}",100,0,0.1);
   hmmx->SetBinContent(1,0.02222222);
   hmmx->SetBinContent(2,0.01587302);
   hmmx->SetBinContent(3,0.01190476);
   hmmx->SetBinContent(4,0.008730159);
   hmmx->SetBinContent(5,0.01349206);
   hmmx->SetBinContent(6,0.01587302);
   hmmx->SetBinContent(7,0.01031746);
   hmmx->SetBinContent(8,0.01111111);
   hmmx->SetBinContent(9,0.00952381);
   hmmx->SetBinContent(10,0.01428571);
   hmmx->SetBinContent(11,0.01190476);
   hmmx->SetBinContent(12,0.01269841);
   hmmx->SetBinContent(13,0.01349206);
   hmmx->SetBinContent(14,0.01190476);
   hmmx->SetBinContent(15,0.00952381);
   hmmx->SetBinContent(16,0.01190476);
   hmmx->SetBinContent(17,0.01587302);
   hmmx->SetBinContent(18,0.00952381);
   hmmx->SetBinContent(19,0.00952381);
   hmmx->SetBinContent(20,0.01031746);
   hmmx->SetBinContent(21,0.007936508);
   hmmx->SetBinContent(22,0.004761905);
   hmmx->SetBinContent(23,0.008730159);
   hmmx->SetBinContent(24,0.01111111);
   hmmx->SetBinContent(25,0.007142857);
   hmmx->SetBinContent(26,0.01269841);
   hmmx->SetBinContent(27,0.008730159);
   hmmx->SetBinContent(28,0.007936508);
   hmmx->SetBinContent(29,0.007142857);
   hmmx->SetBinContent(30,0.01031746);
   hmmx->SetBinContent(31,0.007936508);
   hmmx->SetBinContent(32,0.01031746);
   hmmx->SetBinContent(33,0.008730159);
   hmmx->SetBinContent(34,0.01111111);
   hmmx->SetBinContent(35,0.007936508);
   hmmx->SetBinContent(36,0.008730159);
   hmmx->SetBinContent(37,0.005555556);
   hmmx->SetBinContent(38,0.01190476);
   hmmx->SetBinContent(39,0.01111111);
   hmmx->SetBinContent(40,0.01349206);
   hmmx->SetBinContent(41,0.01031746);
   hmmx->SetBinContent(42,0.007936508);
   hmmx->SetBinContent(43,0.00952381);
   hmmx->SetBinContent(44,0.01111111);
   hmmx->SetBinContent(45,0.01190476);
   hmmx->SetBinContent(46,0.01349206);
   hmmx->SetBinContent(47,0.00952381);
   hmmx->SetBinContent(48,0.00952381);
   hmmx->SetBinContent(49,0.007142857);
   hmmx->SetBinContent(50,0.007142857);
   hmmx->SetBinContent(51,0.007936508);
   hmmx->SetBinContent(52,0.008730159);
   hmmx->SetBinContent(53,0.01190476);
   hmmx->SetBinContent(54,0.01190476);
   hmmx->SetBinContent(55,0.01428571);
   hmmx->SetBinContent(56,0.002380952);
   hmmx->SetBinContent(57,0.007936508);
   hmmx->SetBinContent(58,0.01269841);
   hmmx->SetBinContent(59,0.00952381);
   hmmx->SetBinContent(60,0.008730159);
   hmmx->SetBinContent(61,0.01031746);
   hmmx->SetBinContent(62,0.01031746);
   hmmx->SetBinContent(63,0.007936508);
   hmmx->SetBinContent(64,0.01349206);
   hmmx->SetBinContent(65,0.004761905);
   hmmx->SetBinContent(66,0.007142857);
   hmmx->SetBinContent(67,0.008730159);
   hmmx->SetBinContent(68,0.01111111);
   hmmx->SetBinContent(69,0.005555556);
   hmmx->SetBinContent(70,0.00952381);
   hmmx->SetBinContent(71,0.008730159);
   hmmx->SetBinContent(72,0.008730159);
   hmmx->SetBinContent(73,0.008730159);
   hmmx->SetBinContent(74,0.01349206);
   hmmx->SetBinContent(75,0.008730159);
   hmmx->SetBinContent(76,0.008730159);
   hmmx->SetBinContent(77,0.01190476);
   hmmx->SetBinContent(78,0.00952381);
   hmmx->SetBinContent(79,0.007142857);
   hmmx->SetBinContent(80,0.006349206);
   hmmx->SetBinContent(81,0.008730159);
   hmmx->SetBinContent(82,0.005555556);
   hmmx->SetBinContent(83,0.01031746);
   hmmx->SetBinContent(84,0.007936508);
   hmmx->SetBinContent(85,0.007142857);
   hmmx->SetBinContent(86,0.01031746);
   hmmx->SetBinContent(87,0.003968254);
   hmmx->SetBinContent(88,0.01746032);
   hmmx->SetBinContent(89,0.008730159);
   hmmx->SetBinContent(90,0.01111111);
   hmmx->SetBinContent(91,0.01111111);
   hmmx->SetBinContent(92,0.005555556);
   hmmx->SetBinContent(93,0.01111111);
   hmmx->SetBinContent(94,0.008730159);
   hmmx->SetBinContent(95,0.00952381);
   hmmx->SetBinContent(96,0.01111111);
   hmmx->SetBinContent(97,0.01269841);
   hmmx->SetBinContent(98,0.01111111);
   hmmx->SetBinContent(99,0.01031746);
   hmmx->SetBinContent(100,0.00952381);
   hmmx->SetBinContent(101,88.10714);
   hmmx->SetMinimum(0.003769201);
   hmmx->SetMaximum(1.057071);
   hmmx->SetEntries(112275);
   hmmx->SetLineColor(2);
   hmmx->SetLineWidth(2);
   hmmx->SetMarkerStyle(20);
   hmmx->SetMarkerSize(0.3);
   hmmx->GetXaxis()->SetTitle("|#Delta#theta_{2tk}| (rad)");
   hmmx->GetXaxis()->SetNdivisions(506);
   hmmx->GetXaxis()->SetLabelFont(42);
   hmmx->GetXaxis()->SetLabelOffset(0.015);
   hmmx->GetXaxis()->SetLabelSize(0.06);
   hmmx->GetXaxis()->SetTitleSize(0.07);
   hmmx->GetXaxis()->SetTitleFont(42);
   hmmx->GetYaxis()->SetTitle("norm. a.u.");
   hmmx->GetYaxis()->SetNdivisions(506);
   hmmx->GetYaxis()->SetLabelFont(42);
   hmmx->GetYaxis()->SetLabelOffset(0.015);
   hmmx->GetYaxis()->SetLabelSize(0.06);
   hmmx->GetYaxis()->SetTitleSize(0.07);
   hmmx->GetYaxis()->SetTitleOffset(1.1);
   hmmx->GetYaxis()->SetTitleFont(42);
   hmmx->GetZaxis()->SetLabelFont(42);
   hmmx->GetZaxis()->SetLabelOffset(0.015);
   hmmx->GetZaxis()->SetLabelSize(0.06);
   hmmx->GetZaxis()->SetTitleSize(0.07);
   hmmx->GetZaxis()->SetTitleOffset(1.1);
   hmmx->GetZaxis()->SetTitleFont(42);
   hmmx->Draw("");
   
   TH1 *hmm = new TH1F("hmm","abs(tkdtha_2tk) {(flg_2ele==1)*weight1}",100,0,0.1);
   hmm->SetBinContent(1,0.866098);
   hmm->SetBinContent(2,0.06204464);
   hmm->SetBinContent(3,0.02921677);
   hmm->SetBinContent(4,0.0164838);
   hmm->SetBinContent(5,0.007159392);
   hmm->SetBinContent(6,0.003358985);
   hmm->SetBinContent(7,0.001279822);
   hmm->SetBinContent(8,0.001830846);
   hmm->SetBinContent(9,0.001380835);
   hmm->SetBinContent(10,0.001052543);
   hmm->SetBinContent(11,0.003549716);
   hmm->SetBinContent(12,0.001190622);
   hmm->SetBinContent(13,0.001609794);
   hmm->SetBinContent(14,2.238433e-05);
   hmm->SetBinContent(15,0.0009586231);
   hmm->SetBinContent(16,0.000682314);
   hmm->SetBinContent(19,0.000697951);
   hmm->SetBinContent(20,7.776584e-06);
   hmm->SetBinContent(23,0.0003058766);
   hmm->SetBinContent(25,1.986515e-05);
   hmm->SetBinContent(26,0.0001738028);
   hmm->SetBinContent(32,5.35529e-05);
   hmm->SetBinContent(37,4.010315e-05);
   hmm->SetBinContent(40,0.0006277951);
   hmm->SetBinContent(91,1.409209e-05);
   hmm->SetBinContent(99,0.0001400436);
   hmm->SetBinContent(101,14.94196);
   hmm->SetEntries(44267);
   hmm->SetLineColor(4);
   hmm->SetLineStyle(2);
   hmm->SetLineWidth(2);
   hmm->SetMarkerStyle(20);
   hmm->SetMarkerSize(0.3);
   hmm->GetXaxis()->SetTitle("#Delta#theta_{2tk} (rad)");
   hmm->GetXaxis()->SetNdivisions(506);
   hmm->GetXaxis()->SetLabelFont(42);
   hmm->GetXaxis()->SetLabelOffset(0.015);
   hmm->GetXaxis()->SetLabelSize(0.06);
   hmm->GetXaxis()->SetTitleSize(0.07);
   hmm->GetXaxis()->SetTitleFont(42);
   hmm->GetYaxis()->SetTitle("norm. a.u.");
   hmm->GetYaxis()->SetNdivisions(506);
   hmm->GetYaxis()->SetLabelFont(42);
   hmm->GetYaxis()->SetLabelOffset(0.015);
   hmm->GetYaxis()->SetLabelSize(0.06);
   hmm->GetYaxis()->SetTitleSize(0.07);
   hmm->GetYaxis()->SetTitleOffset(1.1);
   hmm->GetYaxis()->SetTitleFont(42);
   hmm->GetZaxis()->SetLabelFont(42);
   hmm->GetZaxis()->SetLabelOffset(0.015);
   hmm->GetZaxis()->SetLabelSize(0.06);
   hmm->GetZaxis()->SetTitleSize(0.07);
   hmm->GetZaxis()->SetTitleOffset(1.1);
   hmm->GetZaxis()->SetTitleFont(42);
   hmm->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hmmx","#mu#muX","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmm","#mu#mu","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> dthamin_mu.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Wed Jun 24 18:29:40 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,54,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n2->Range(-0.02260536,-3.0101,0.110728,0.2762156);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1695402);
   c1_n2->SetRightMargin(0.08045977);
   c1_n2->SetTopMargin(0.07838983);
   c1_n2->SetBottomMargin(0.1800848);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *hmmx = new TH1F("hmmx","abs(tkdtha_min) {flg_2ele==1}",100,0,0.1);
   hmmx->SetBinContent(1,0.01803065);
   hmmx->SetBinContent(2,0.01783031);
   hmmx->SetBinContent(3,0.01813082);
   hmmx->SetBinContent(4,0.01843133);
   hmmx->SetBinContent(5,0.0148252);
   hmmx->SetBinContent(6,0.01452469);
   hmmx->SetBinContent(7,0.0155264);
   hmmx->SetBinContent(8,0.01182009);
   hmmx->SetBinContent(9,0.0128218);
   hmmx->SetBinContent(10,0.01522588);
   hmmx->SetBinContent(11,0.01352299);
   hmmx->SetBinContent(12,0.01512571);
   hmmx->SetBinContent(13,0.01352299);
   hmmx->SetBinContent(14,0.01342282);
   hmmx->SetBinContent(15,0.0148252);
   hmmx->SetBinContent(16,0.0148252);
   hmmx->SetBinContent(17,0.01292197);
   hmmx->SetBinContent(18,0.01412401);
   hmmx->SetBinContent(19,0.01352299);
   hmmx->SetBinContent(20,0.01262146);
   hmmx->SetBinContent(21,0.01262146);
   hmmx->SetBinContent(22,0.01212061);
   hmmx->SetBinContent(23,0.01202044);
   hmmx->SetBinContent(24,0.01332265);
   hmmx->SetBinContent(25,0.01171992);
   hmmx->SetBinContent(26,0.01051788);
   hmmx->SetBinContent(27,0.01131924);
   hmmx->SetBinContent(28,0.01262146);
   hmmx->SetBinContent(29,0.01101873);
   hmmx->SetBinContent(30,0.007512772);
   hmmx->SetBinContent(31,0.0111189);
   hmmx->SetBinContent(32,0.0101172);
   hmmx->SetBinContent(33,0.01061805);
   hmmx->SetBinContent(34,0.009916859);
   hmmx->SetBinContent(35,0.01101873);
   hmmx->SetBinContent(36,0.009616348);
   hmmx->SetBinContent(37,0.0111189);
   hmmx->SetBinContent(38,0.009516178);
   hmmx->SetBinContent(39,0.009416007);
   hmmx->SetBinContent(40,0.009816688);
   hmmx->SetBinContent(41,0.01202044);
   hmmx->SetBinContent(42,0.0101172);
   hmmx->SetBinContent(43,0.01031754);
   hmmx->SetBinContent(44,0.01051788);
   hmmx->SetBinContent(45,0.007813282);
   hmmx->SetBinContent(46,0.01001703);
   hmmx->SetBinContent(47,0.009015326);
   hmmx->SetBinContent(48,0.009215667);
   hmmx->SetBinContent(49,0.01031754);
   hmmx->SetBinContent(50,0.007612942);
   hmmx->SetBinContent(51,0.0101172);
   hmmx->SetBinContent(52,0.007713113);
   hmmx->SetBinContent(53,0.009616348);
   hmmx->SetBinContent(54,0.009716518);
   hmmx->SetBinContent(55,0.01001703);
   hmmx->SetBinContent(56,0.008915156);
   hmmx->SetBinContent(57,0.008814986);
   hmmx->SetBinContent(58,0.006711409);
   hmmx->SetBinContent(59,0.009015326);
   hmmx->SetBinContent(60,0.008414304);
   hmmx->SetBinContent(61,0.009916859);
   hmmx->SetBinContent(62,0.008213963);
   hmmx->SetBinContent(63,0.00691175);
   hmmx->SetBinContent(64,0.007612942);
   hmmx->SetBinContent(65,0.009115497);
   hmmx->SetBinContent(66,0.008113793);
   hmmx->SetBinContent(67,0.008314134);
   hmmx->SetBinContent(68,0.008414304);
   hmmx->SetBinContent(69,0.007512772);
   hmmx->SetBinContent(70,0.008414304);
   hmmx->SetBinContent(71,0.007713113);
   hmmx->SetBinContent(72,0.007612942);
   hmmx->SetBinContent(73,0.007813282);
   hmmx->SetBinContent(74,0.007913453);
   hmmx->SetBinContent(75,0.008314134);
   hmmx->SetBinContent(76,0.00681158);
   hmmx->SetBinContent(77,0.008013623);
   hmmx->SetBinContent(78,0.00681158);
   hmmx->SetBinContent(79,0.00681158);
   hmmx->SetBinContent(80,0.007813282);
   hmmx->SetBinContent(81,0.006110388);
   hmmx->SetBinContent(82,0.00711209);
   hmmx->SetBinContent(83,0.00701192);
   hmmx->SetBinContent(84,0.00681158);
   hmmx->SetBinContent(85,0.01021737);
   hmmx->SetBinContent(86,0.008213963);
   hmmx->SetBinContent(87,0.006611239);
   hmmx->SetBinContent(88,0.007212261);
   hmmx->SetBinContent(89,0.007913453);
   hmmx->SetBinContent(90,0.006611239);
   hmmx->SetBinContent(91,0.007813282);
   hmmx->SetBinContent(92,0.007713113);
   hmmx->SetBinContent(93,0.00681158);
   hmmx->SetBinContent(94,0.006110388);
   hmmx->SetBinContent(95,0.006110388);
   hmmx->SetBinContent(96,0.006310728);
   hmmx->SetBinContent(97,0.00681158);
   hmmx->SetBinContent(98,0.006511069);
   hmmx->SetBinContent(99,0.00711209);
   hmmx->SetBinContent(100,0.008013623);
   hmmx->SetBinContent(101,10.24662);
   hmmx->SetMinimum(0.003816943);
   hmmx->SetMaximum(1.043763);
   hmmx->SetEntries(112275);
   hmmx->SetLineColor(2);
   hmmx->SetLineWidth(2);
   hmmx->SetMarkerStyle(20);
   hmmx->SetMarkerSize(0.3);
   hmmx->GetXaxis()->SetTitle("|#Delta#theta_{min}| (rad)");
   hmmx->GetXaxis()->SetNdivisions(506);
   hmmx->GetXaxis()->SetLabelFont(42);
   hmmx->GetXaxis()->SetLabelOffset(0.015);
   hmmx->GetXaxis()->SetLabelSize(0.06);
   hmmx->GetXaxis()->SetTitleSize(0.07);
   hmmx->GetXaxis()->SetTitleFont(42);
   hmmx->GetYaxis()->SetTitle("norm. a.u.");
   hmmx->GetYaxis()->SetNdivisions(506);
   hmmx->GetYaxis()->SetLabelFont(42);
   hmmx->GetYaxis()->SetLabelOffset(0.015);
   hmmx->GetYaxis()->SetLabelSize(0.06);
   hmmx->GetYaxis()->SetTitleSize(0.07);
   hmmx->GetYaxis()->SetTitleOffset(1.1);
   hmmx->GetYaxis()->SetTitleFont(42);
   hmmx->GetZaxis()->SetLabelFont(42);
   hmmx->GetZaxis()->SetLabelOffset(0.015);
   hmmx->GetZaxis()->SetLabelSize(0.06);
   hmmx->GetZaxis()->SetTitleSize(0.07);
   hmmx->GetZaxis()->SetTitleOffset(1.1);
   hmmx->GetZaxis()->SetTitleFont(42);
   hmmx->Draw("");
   
   TH1 *hmm = new TH1F("hmm","abs(tkdtha_min) {(flg_2ele==1)*weight1}",100,0,0.1);
   hmm->SetBinContent(1,0.4746074);
   hmm->SetBinContent(2,0.03127737);
   hmm->SetBinContent(3,0.0276427);
   hmm->SetBinContent(4,0.03096159);
   hmm->SetBinContent(5,0.01771389);
   hmm->SetBinContent(6,0.01305418);
   hmm->SetBinContent(7,0.01650094);
   hmm->SetBinContent(8,0.0130446);
   hmm->SetBinContent(9,0.01110319);
   hmm->SetBinContent(10,0.009555926);
   hmm->SetBinContent(11,0.01373361);
   hmm->SetBinContent(12,0.01266507);
   hmm->SetBinContent(13,0.007671994);
   hmm->SetBinContent(14,0.01225407);
   hmm->SetBinContent(15,0.01208174);
   hmm->SetBinContent(16,0.004180759);
   hmm->SetBinContent(17,0.0008995142);
   hmm->SetBinContent(18,0.004385256);
   hmm->SetBinContent(19,0.005066583);
   hmm->SetBinContent(20,0.006314381);
   hmm->SetBinContent(21,0.005653014);
   hmm->SetBinContent(22,0.008972901);
   hmm->SetBinContent(23,0.007488839);
   hmm->SetBinContent(24,0.00751674);
   hmm->SetBinContent(25,0.002895484);
   hmm->SetBinContent(26,0.004954984);
   hmm->SetBinContent(27,0.001523113);
   hmm->SetBinContent(28,0.01151884);
   hmm->SetBinContent(29,0.007979924);
   hmm->SetBinContent(30,0.003201467);
   hmm->SetBinContent(31,0.004443182);
   hmm->SetBinContent(32,0.003877129);
   hmm->SetBinContent(33,0.00429009);
   hmm->SetBinContent(34,0.003936863);
   hmm->SetBinContent(35,0.008030411);
   hmm->SetBinContent(36,0.01285327);
   hmm->SetBinContent(37,0.003850636);
   hmm->SetBinContent(38,0.000198788);
   hmm->SetBinContent(39,0.001631696);
   hmm->SetBinContent(40,0.008592073);
   hmm->SetBinContent(41,0.005110167);
   hmm->SetBinContent(42,0.001401834);
   hmm->SetBinContent(43,0.0009499191);
   hmm->SetBinContent(44,0.0001272998);
   hmm->SetBinContent(45,0.007841927);
   hmm->SetBinContent(46,0.009242026);
   hmm->SetBinContent(47,0.005445485);
   hmm->SetBinContent(48,0.007490076);
   hmm->SetBinContent(49,0.00615576);
   hmm->SetBinContent(50,0.002784891);
   hmm->SetBinContent(51,0.0001613376);
   hmm->SetBinContent(52,0.003400499);
   hmm->SetBinContent(54,0.0005905279);
   hmm->SetBinContent(55,0.003097047);
   hmm->SetBinContent(56,0.000211796);
   hmm->SetBinContent(57,0.003522121);
   hmm->SetBinContent(58,0.002551793);
   hmm->SetBinContent(59,0.004785541);
   hmm->SetBinContent(60,0.004995493);
   hmm->SetBinContent(61,0.00448917);
   hmm->SetBinContent(62,0.003878839);
   hmm->SetBinContent(63,0.005565759);
   hmm->SetBinContent(64,0.008324131);
   hmm->SetBinContent(65,0.001863973);
   hmm->SetBinContent(66,0.0006513324);
   hmm->SetBinContent(67,0.0005143026);
   hmm->SetBinContent(69,0.002449412);
   hmm->SetBinContent(70,0.005415943);
   hmm->SetBinContent(71,0.000475741);
   hmm->SetBinContent(72,0.001729858);
   hmm->SetBinContent(73,0.002056008);
   hmm->SetBinContent(74,0.002066415);
   hmm->SetBinContent(75,0.001024859);
   hmm->SetBinContent(76,0.0004549348);
   hmm->SetBinContent(78,0.0006710191);
   hmm->SetBinContent(79,0.002169755);
   hmm->SetBinContent(80,0.002649697);
   hmm->SetBinContent(81,0.00487396);
   hmm->SetBinContent(82,0.0003543454);
   hmm->SetBinContent(83,0.0008951679);
   hmm->SetBinContent(84,0.003246805);
   hmm->SetBinContent(85,0.001394648);
   hmm->SetBinContent(86,4.489874e-06);
   hmm->SetBinContent(88,0.0003009928);
   hmm->SetBinContent(89,0.0007105994);
   hmm->SetBinContent(90,4.88527e-05);
   hmm->SetBinContent(91,0.006381902);
   hmm->SetBinContent(92,0.005440247);
   hmm->SetBinContent(93,0.003976042);
   hmm->SetBinContent(94,0.003054688);
   hmm->SetBinContent(95,0.001900192);
   hmm->SetBinContent(96,0.00162381);
   hmm->SetBinContent(97,0.00478808);
   hmm->SetBinContent(98,0.0005817829);
   hmm->SetBinContent(99,0.003787941);
   hmm->SetBinContent(100,0.002194552);
   hmm->SetBinContent(101,41.69674);
   hmm->SetEntries(44267);
   hmm->SetLineColor(4);
   hmm->SetLineStyle(2);
   hmm->SetLineWidth(2);
   hmm->SetMarkerStyle(20);
   hmm->SetMarkerSize(0.3);
   hmm->GetXaxis()->SetTitle("#Delta#theta_{min} (rad)");
   hmm->GetXaxis()->SetNdivisions(506);
   hmm->GetXaxis()->SetLabelFont(42);
   hmm->GetXaxis()->SetLabelOffset(0.015);
   hmm->GetXaxis()->SetLabelSize(0.06);
   hmm->GetXaxis()->SetTitleSize(0.07);
   hmm->GetXaxis()->SetTitleFont(42);
   hmm->GetYaxis()->SetTitle("norm. a.u.");
   hmm->GetYaxis()->SetNdivisions(506);
   hmm->GetYaxis()->SetLabelFont(42);
   hmm->GetYaxis()->SetLabelOffset(0.015);
   hmm->GetYaxis()->SetLabelSize(0.06);
   hmm->GetYaxis()->SetTitleSize(0.07);
   hmm->GetYaxis()->SetTitleOffset(1.1);
   hmm->GetYaxis()->SetTitleFont(42);
   hmm->GetZaxis()->SetLabelFont(42);
   hmm->GetZaxis()->SetLabelOffset(0.015);
   hmm->GetZaxis()->SetLabelSize(0.06);
   hmm->GetZaxis()->SetTitleSize(0.07);
   hmm->GetZaxis()->SetTitleOffset(1.1);
   hmm->GetZaxis()->SetTitleFont(42);
   hmm->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hmmx","#mu#muX","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmm","#mu#mu","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> fit_el_mi_lr_zf_ke.C <==

{

   TFile* f = new TFile("fit_el_mi_lr_zf_ke.root");

   fall->SetLineWidth(3);
   fall->SetLineColor(kBlue);

   fbkg->SetLineWidth(3);
   fbkg->SetLineColor(kBlue);
   fbkg->SetLineStyle(2);


   hall->SetMarkerStyle(20);
   hall->SetMarkerSize(1);
   hall->SetLineWidth(1);



   hsig->SetMarkerColor(kRed);
   hsig->SetMarkerStyle(22);
   hsig->SetMarkerSize(1);
   hsig->SetLineColor(kRed);
   hsig->SetLineWidth(1);
   //hsig->SetFillStyle(3002);
   //hsig->SetFillColor(kRed);

   hbkg->SetMarkerStyle(3);
   hbkg->SetMarkerSize(1);
   hbkg->SetMarkerColor(kGreen+2);
   hbkg->SetLineColor(kGreen+2);
   hbkg->SetLineWidth(1);
   hbkg->SetFillStyle(3016);
   hbkg->SetFillColor(kGreen);
   

   TCanvas* c0 =new TCanvas("c0", "c0");
   hall->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig->Draw("histsame");
   //hbkg->Draw("same");
   
   TLegend* lg = new TLegend(0.6,0.6,0.9,0.9);
   lg->AddEntry(hall, "Sig+Bkg", "pl");
   lg->AddEntry(hsig, "Sig", "l");


   TLine* lnall= new TLine(0,0,0,0);
   lnall->SetLineStyle(1);
   lnall->SetLineColor(kBlue);
   lnall->SetLineWidth(3);
   TLine* lnbkg= new TLine(0,0,0,0);
   lnbkg->SetLineStyle(2);
   lnbkg->SetLineColor(kBlue);
   lnbkg->SetLineWidth(3);

   lg->AddEntry(lnall, "Fit to Sig+Bkg", "l");
   lg->AddEntry(lnbkg, "Fit to Bkg", "l");


   lg->Draw("same");

   c0->SaveAs("fit_el_mi_lr_zf_ke.eps");
  
 
///
   hall2->SetMarkerStyle(20);
   hall2->SetMarkerSize(1);
   hall2->SetLineWidth(1);

   hall2->GetXaxis()->SetTitle("M_{recoi} (GeV)");
   hall2->GetYaxis()->SetTitle("Events / (0.2) ");

   hsig2->SetMarkerColor(kRed);
   hsig2->SetMarkerStyle(22);
   hsig2->SetMarkerSize(1);
   hsig2->SetLineColor(kRed);
   hsig2->SetLineWidth(1);
   //hsig2->SetFillStyle(3002);
   //hsig2->SetFillColor(kRed);

   hbkg2->SetMarkerStyle(3);
   hbkg2->SetMarkerSize(1);
   hbkg2->SetMarkerColor(kGreen+2);
   hbkg2->SetLineColor(kGreen+2);
   hbkg2->SetLineWidth(1);
   hbkg2->SetFillStyle(3016);
   hbkg2->SetFillColor(kGreen);



   TCanvas* c1 =new TCanvas("c1", "c1");
   hall2->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig2->Draw("same");
   //hbkg2->Draw("same");
  
   TLegend* lg2 = new TLegend(0.6,0.7,0.9,0.8);
   lg2->AddEntry(hall2, "Sig+Bkg", "pl");
   lg2->AddEntry(hsig2, "Sig", "l");

   lg2->Draw("same");


   c1->SaveAs("fit_el_mi_lr_zf_ke_rs.eps");

}


==> fit_el_mi_rl_zf_ke.C <==

{

   TFile* f = new TFile("fit_el_mi_rl_zf_ke.root");

   fall->SetLineWidth(3);
   fall->SetLineColor(kBlue);

   fbkg->SetLineWidth(3);
   fbkg->SetLineColor(kBlue);
   fbkg->SetLineStyle(2);


   hall->SetMarkerStyle(20);
   hall->SetMarkerSize(1);
   hall->SetLineWidth(1);



   hsig->SetMarkerColor(kRed);
   hsig->SetMarkerStyle(22);
   hsig->SetMarkerSize(1);
   hsig->SetLineColor(kRed);
   hsig->SetLineWidth(1);
   //hsig->SetFillStyle(3002);
   //hsig->SetFillColor(kRed);

   hbkg->SetMarkerStyle(3);
   hbkg->SetMarkerSize(1);
   hbkg->SetMarkerColor(kGreen+2);
   hbkg->SetLineColor(kGreen+2);
   hbkg->SetLineWidth(1);
   hbkg->SetFillStyle(3016);
   hbkg->SetFillColor(kGreen);
   

   TCanvas* c0 =new TCanvas("c0", "c0");
   hall->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig->Draw("histsame");
   //hbkg->Draw("same");
   
   TLegend* lg = new TLegend(0.6,0.6,0.9,0.9);
   lg->AddEntry(hall, "Sig+Bkg", "pl");
   lg->AddEntry(hsig, "Sig", "l");


   TLine* lnall= new TLine(0,0,0,0);
   lnall->SetLineStyle(1);
   lnall->SetLineColor(kBlue);
   lnall->SetLineWidth(3);
   TLine* lnbkg= new TLine(0,0,0,0);
   lnbkg->SetLineStyle(2);
   lnbkg->SetLineColor(kBlue);
   lnbkg->SetLineWidth(3);

   lg->AddEntry(lnall, "Fit to Sig+Bkg", "l");
   lg->AddEntry(lnbkg, "Fit to Bkg", "l");


   lg->Draw("same");

   c0->SaveAs("fit_el_mi_rl_zf_ke.eps");
  
 
///
   hall2->SetMarkerStyle(20);
   hall2->SetMarkerSize(1);
   hall2->SetLineWidth(1);

   hall2->GetXaxis()->SetTitle("M_{recoi} (GeV)");
   hall2->GetYaxis()->SetTitle("Events / (0.2) ");

   hsig2->SetMarkerColor(kRed);
   hsig2->SetMarkerStyle(22);
   hsig2->SetMarkerSize(1);
   hsig2->SetLineColor(kRed);
   hsig2->SetLineWidth(1);
   //hsig2->SetFillStyle(3002);
   //hsig2->SetFillColor(kRed);

   hbkg2->SetMarkerStyle(3);
   hbkg2->SetMarkerSize(1);
   hbkg2->SetMarkerColor(kGreen+2);
   hbkg2->SetLineColor(kGreen+2);
   hbkg2->SetLineWidth(1);
   hbkg2->SetFillStyle(3016);
   hbkg2->SetFillColor(kGreen);



   TCanvas* c1 =new TCanvas("c1", "c1");
   hall2->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig2->Draw("same");
   //hbkg2->Draw("same");
  
   TLegend* lg2 = new TLegend(0.6,0.7,0.9,0.8);
   lg2->AddEntry(hall2, "Sig+Bkg", "pl");
   lg2->AddEntry(hsig2, "Sig", "l");

   lg2->Draw("same");


   c1->SaveAs("fit_el_mi_rl_zf_ke_rs.eps");

}


==> fit_el_sm_lr_zf_ke.C <==

{

   TFile* f = new TFile("fit_el_sm_lr_zf_ke.root");

   fall->SetLineWidth(3);
   fall->SetLineColor(kBlue);

   fbkg->SetLineWidth(3);
   fbkg->SetLineColor(kBlue);
   fbkg->SetLineStyle(2);


   hall->SetMarkerStyle(20);
   hall->SetMarkerSize(1);
   hall->SetLineWidth(1);



   hsig->SetMarkerColor(kRed);
   hsig->SetMarkerStyle(22);
   hsig->SetMarkerSize(1);
   hsig->SetLineColor(kRed);
   hsig->SetLineWidth(1);
   //hsig->SetFillStyle(3002);
   //hsig->SetFillColor(kRed);

   hbkg->SetMarkerStyle(3);
   hbkg->SetMarkerSize(1);
   hbkg->SetMarkerColor(kGreen+2);
   hbkg->SetLineColor(kGreen+2);
   hbkg->SetLineWidth(1);
   hbkg->SetFillStyle(3016);
   hbkg->SetFillColor(kGreen);
   

   TCanvas* c0 =new TCanvas("c0", "c0");
   hall->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig->Draw("histsame");
   //hbkg->Draw("same");
   
   TLegend* lg = new TLegend(0.6,0.6,0.9,0.9);
   lg->AddEntry(hall, "Sig+Bkg", "pl");
   lg->AddEntry(hsig, "Sig", "l");


   TLine* lnall= new TLine(0,0,0,0);
   lnall->SetLineStyle(1);
   lnall->SetLineColor(kBlue);
   lnall->SetLineWidth(3);
   TLine* lnbkg= new TLine(0,0,0,0);
   lnbkg->SetLineStyle(2);
   lnbkg->SetLineColor(kBlue);
   lnbkg->SetLineWidth(3);

   lg->AddEntry(lnall, "Fit to Sig+Bkg", "l");
   lg->AddEntry(lnbkg, "Fit to Bkg", "l");


   lg->Draw("same");

   c0->SaveAs("fit_el_sm_lr_zf_ke.eps");
  
 
///
   hall2->SetMarkerStyle(20);
   hall2->SetMarkerSize(1);
   hall2->SetLineWidth(1);

   hall2->GetXaxis()->SetTitle("M_{recoi} (GeV)");
   hall2->GetYaxis()->SetTitle("Events / (0.2) ");

   hsig2->SetMarkerColor(kRed);
   hsig2->SetMarkerStyle(22);
   hsig2->SetMarkerSize(1);
   hsig2->SetLineColor(kRed);
   hsig2->SetLineWidth(1);
   //hsig2->SetFillStyle(3002);
   //hsig2->SetFillColor(kRed);

   hbkg2->SetMarkerStyle(3);
   hbkg2->SetMarkerSize(1);
   hbkg2->SetMarkerColor(kGreen+2);
   hbkg2->SetLineColor(kGreen+2);
   hbkg2->SetLineWidth(1);
   hbkg2->SetFillStyle(3016);
   hbkg2->SetFillColor(kGreen);



   TCanvas* c1 =new TCanvas("c1", "c1");
   hall2->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig2->Draw("same");
   //hbkg2->Draw("same");
  
   TLegend* lg2 = new TLegend(0.6,0.7,0.9,0.8);
   lg2->AddEntry(hall2, "Sig+Bkg", "pl");
   lg2->AddEntry(hsig2, "Sig", "l");

   lg2->Draw("same");


   c1->SaveAs("fit_el_sm_lr_zf_ke_rs.eps");

}


==> fit_el_sm_rl_zf_ke.C <==

{

   TFile* f = new TFile("fit_el_sm_rl_zf_ke.root");

   fall->SetLineWidth(3);
   fall->SetLineColor(kBlue);

   fbkg->SetLineWidth(3);
   fbkg->SetLineColor(kBlue);
   fbkg->SetLineStyle(2);


   hall->SetMarkerStyle(20);
   hall->SetMarkerSize(1);
   hall->SetLineWidth(1);



   hsig->SetMarkerColor(kRed);
   hsig->SetMarkerStyle(22);
   hsig->SetMarkerSize(1);
   hsig->SetLineColor(kRed);
   hsig->SetLineWidth(1);
   //hsig->SetFillStyle(3002);
   //hsig->SetFillColor(kRed);

   hbkg->SetMarkerStyle(3);
   hbkg->SetMarkerSize(1);
   hbkg->SetMarkerColor(kGreen+2);
   hbkg->SetLineColor(kGreen+2);
   hbkg->SetLineWidth(1);
   hbkg->SetFillStyle(3016);
   hbkg->SetFillColor(kGreen);
   

   TCanvas* c0 =new TCanvas("c0", "c0");
   hall->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig->Draw("histsame");
   //hbkg->Draw("same");
   
   TLegend* lg = new TLegend(0.6,0.6,0.9,0.9);
   lg->AddEntry(hall, "Sig+Bkg", "pl");
   lg->AddEntry(hsig, "Sig", "l");


   TLine* lnall= new TLine(0,0,0,0);
   lnall->SetLineStyle(1);
   lnall->SetLineColor(kBlue);
   lnall->SetLineWidth(3);
   TLine* lnbkg= new TLine(0,0,0,0);
   lnbkg->SetLineStyle(2);
   lnbkg->SetLineColor(kBlue);
   lnbkg->SetLineWidth(3);

   lg->AddEntry(lnall, "Fit to Sig+Bkg", "l");
   lg->AddEntry(lnbkg, "Fit to Bkg", "l");


   lg->Draw("same");

   c0->SaveAs("fit_el_sm_rl_zf_ke.eps");
  
 
///
   hall2->SetMarkerStyle(20);
   hall2->SetMarkerSize(1);
   hall2->SetLineWidth(1);

   hall2->GetXaxis()->SetTitle("M_{recoi} (GeV)");
   hall2->GetYaxis()->SetTitle("Events / (0.2) ");

   hsig2->SetMarkerColor(kRed);
   hsig2->SetMarkerStyle(22);
   hsig2->SetMarkerSize(1);
   hsig2->SetLineColor(kRed);
   hsig2->SetLineWidth(1);
   //hsig2->SetFillStyle(3002);
   //hsig2->SetFillColor(kRed);

   hbkg2->SetMarkerStyle(3);
   hbkg2->SetMarkerSize(1);
   hbkg2->SetMarkerColor(kGreen+2);
   hbkg2->SetLineColor(kGreen+2);
   hbkg2->SetLineWidth(1);
   hbkg2->SetFillStyle(3016);
   hbkg2->SetFillColor(kGreen);



   TCanvas* c1 =new TCanvas("c1", "c1");
   hall2->Draw("E1");
   fbkg->Draw("same");
   fall->Draw("same");
   hsig2->Draw("same");
   //hbkg2->Draw("same");
  
   TLegend* lg2 = new TLegend(0.6,0.7,0.9,0.8);
   lg2->AddEntry(hall2, "Sig+Bkg", "pl");
   lg2->AddEntry(hsig2, "Sig", "l");

   lg2->Draw("same");


   c1->SaveAs("fit_el_sm_rl_zf_ke_rs.eps");

}


==> lh_el_mi_lr.C <==
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Jun 30 18:52:22 2009) by ROOT version5.22/00
   TCanvas *c0 = new TCanvas("c0", "c0",0,0,900,300);
   gStyle->SetOptStat(0);
   c0->Range(0,0,1,1);
   c0->SetFillColor(10);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.17);
   c0->SetRightMargin(0.08);
   c0->SetTopMargin(0.08);
   c0->SetBottomMargin(0.18);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c0_1
   TPad *c0_1 = new TPad("c0_1", "c0_1",0.01,0.01,0.3233333,0.99);
   c0_1->Draw();
   c0_1->cd();
   c0_1->Range(-0.2266667,-97.2973,1.106667,443.2432);
   c0_1->SetFillColor(10);
   c0_1->SetBorderMode(0);
   c0_1->SetBorderSize(2);
   c0_1->SetTickx(1);
   c0_1->SetTicky(1);
   c0_1->SetLeftMargin(0.17);
   c0_1->SetRightMargin(0.08);
   c0_1->SetTopMargin(0.08);
   c0_1->SetBottomMargin(0.18);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   
   TH1 *hlhbkg = new TH1F("hlhbkg","hlhbkg",100,0,1);
   hlhbkg->SetBinContent(1,292.8826);
   hlhbkg->SetBinContent(2,178.7857);
   hlhbkg->SetBinContent(3,228.0002);
   hlhbkg->SetBinContent(4,255.1741);
   hlhbkg->SetBinContent(5,228.6614);
   hlhbkg->SetBinContent(6,223.2859);
   hlhbkg->SetBinContent(7,305.7685);
   hlhbkg->SetBinContent(8,281.4017);
   hlhbkg->SetBinContent(9,289.5771);
   hlhbkg->SetBinContent(10,221.4779);
   hlhbkg->SetBinContent(11,235.4631);
   hlhbkg->SetBinContent(12,196.0046);
   hlhbkg->SetBinContent(13,182.1538);
   hlhbkg->SetBinContent(14,156.6962);
   hlhbkg->SetBinContent(15,158.3171);
   hlhbkg->SetBinContent(16,166.7036);
   hlhbkg->SetBinContent(17,146.5608);
   hlhbkg->SetBinContent(18,139.5161);
   hlhbkg->SetBinContent(19,136.6463);
   hlhbkg->SetBinContent(20,158.6015);
   hlhbkg->SetBinContent(21,150.5313);
   hlhbkg->SetBinContent(22,123.0091);
   hlhbkg->SetBinContent(23,131.3452);
   hlhbkg->SetBinContent(24,125.8318);
   hlhbkg->SetBinContent(25,95.96162);
   hlhbkg->SetBinContent(26,160.269);
   hlhbkg->SetBinContent(27,158.4474);
   hlhbkg->SetBinContent(28,139.7475);
   hlhbkg->SetBinContent(29,114.1951);
   hlhbkg->SetBinContent(30,99.75837);
   hlhbkg->SetBinContent(31,114.19);
   hlhbkg->SetBinContent(32,103.0527);
   hlhbkg->SetBinContent(33,93.80257);
   hlhbkg->SetBinContent(34,71.71789);
   hlhbkg->SetBinContent(35,106.9907);
   hlhbkg->SetBinContent(36,129.5289);
   hlhbkg->SetBinContent(37,103.5196);
   hlhbkg->SetBinContent(38,75.67268);
   hlhbkg->SetBinContent(39,88.46515);
   hlhbkg->SetBinContent(40,96.59344);
   hlhbkg->SetBinContent(41,82.49191);
   hlhbkg->SetBinContent(42,83.89813);
   hlhbkg->SetBinContent(43,68.16758);
   hlhbkg->SetBinContent(44,89.3233);
   hlhbkg->SetBinContent(45,98.40561);
   hlhbkg->SetBinContent(46,70.86611);
   hlhbkg->SetBinContent(47,56.21323);
   hlhbkg->SetBinContent(48,66.36234);
   hlhbkg->SetBinContent(49,69.293);
   hlhbkg->SetBinContent(50,54.35066);
   hlhbkg->SetBinContent(51,75.25484);
   hlhbkg->SetBinContent(52,74.94289);
   hlhbkg->SetBinContent(53,58.47406);
   hlhbkg->SetBinContent(54,40.09312);
   hlhbkg->SetBinContent(55,55.58133);
   hlhbkg->SetBinContent(56,55.84988);
   hlhbkg->SetBinContent(57,44.4057);
   hlhbkg->SetBinContent(58,56.97974);
   hlhbkg->SetBinContent(59,50.30729);
   hlhbkg->SetBinContent(60,56.29986);
   hlhbkg->SetBinContent(61,42.19176);
   hlhbkg->SetBinContent(62,40.93148);
   hlhbkg->SetBinContent(63,47.3231);
   hlhbkg->SetBinContent(64,43.87876);
   hlhbkg->SetBinContent(65,67.0101);
   hlhbkg->SetBinContent(66,58.13804);
   hlhbkg->SetBinContent(67,48.10476);
   hlhbkg->SetBinContent(68,49.03598);
   hlhbkg->SetBinContent(69,28.45643);
   hlhbkg->SetBinContent(70,48.5588);
   hlhbkg->SetBinContent(71,33.16557);
   hlhbkg->SetBinContent(72,43.22488);
   hlhbkg->SetBinContent(73,20.76717);
   hlhbkg->SetBinContent(74,39.0751);
   hlhbkg->SetBinContent(75,33.24492);
   hlhbkg->SetBinContent(76,37.90184);
   hlhbkg->SetBinContent(77,35.10349);
   hlhbkg->SetBinContent(78,22.41815);
   hlhbkg->SetBinContent(79,28.72765);
   hlhbkg->SetBinContent(80,28.16092);
   hlhbkg->SetBinContent(81,25.98056);
   hlhbkg->SetBinContent(82,24.26134);
   hlhbkg->SetBinContent(83,23.1308);
   hlhbkg->SetBinContent(84,24.78968);
   hlhbkg->SetBinContent(85,24.52288);
   hlhbkg->SetBinContent(86,9.720362);
   hlhbkg->SetBinContent(87,20.58232);
   hlhbkg->SetBinContent(88,20.59941);
   hlhbkg->SetBinContent(89,16.00591);
   hlhbkg->SetBinContent(90,8.953428);
   hlhbkg->SetBinContent(91,1.772596);
   hlhbkg->SetBinContent(92,6.306984);
   hlhbkg->SetBinContent(93,0.7632038);
   hlhbkg->SetMinimum(0);
   hlhbkg->SetMaximum(400);
   hlhbkg->SetEntries(13937);
   hlhbkg->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000000");
   hlhbkg->SetLineColor(ci);
   hlhbkg->SetLineStyle(2);
   hlhbkg->SetLineWidth(2);
   hlhbkg->SetMarkerStyle(20);
   hlhbkg->SetMarkerSize(0.3);
   hlhbkg->GetXaxis()->SetTitle("f_{L}");
   hlhbkg->GetXaxis()->SetNdivisions(506);
   hlhbkg->GetXaxis()->SetLabelFont(42);
   hlhbkg->GetXaxis()->SetLabelOffset(0.015);
   hlhbkg->GetXaxis()->SetLabelSize(0.06);
   hlhbkg->GetXaxis()->SetTitleSize(0.07);
   hlhbkg->GetXaxis()->SetTitleFont(42);
   hlhbkg->GetYaxis()->SetTitle("N   ");
   hlhbkg->GetYaxis()->SetNdivisions(506);
   hlhbkg->GetYaxis()->SetLabelFont(42);
   hlhbkg->GetYaxis()->SetLabelOffset(0.015);
   hlhbkg->GetYaxis()->SetLabelSize(0.06);
   hlhbkg->GetYaxis()->SetTitleSize(0.07);
   hlhbkg->GetYaxis()->SetTitleOffset(1.1);
   hlhbkg->GetYaxis()->SetTitleFont(42);
   hlhbkg->GetZaxis()->SetLabelFont(42);
   hlhbkg->GetZaxis()->SetLabelOffset(0.015);
   hlhbkg->GetZaxis()->SetLabelSize(0.06);
   hlhbkg->GetZaxis()->SetTitleSize(0.07);
   hlhbkg->GetZaxis()->SetTitleOffset(1.1);
   hlhbkg->GetZaxis()->SetTitleFont(42);
   hlhbkg->Draw("");
   
   TH1 *hlhsig = new TH1F("hlhsig","hlhsig",100,0,1);
   hlhsig->SetBinContent(1,3.850031);
   hlhsig->SetBinContent(2,4.150033);
   hlhsig->SetBinContent(3,5.575045);
   hlhsig->SetBinContent(4,7.375059);
   hlhsig->SetBinContent(5,9.425076);
   hlhsig->SetBinContent(6,11.42509);
   hlhsig->SetBinContent(7,11.77509);
   hlhsig->SetBinContent(8,12.2001);
   hlhsig->SetBinContent(9,13.62511);
   hlhsig->SetBinContent(10,13.47511);
   hlhsig->SetBinContent(11,14.87512);
   hlhsig->SetBinContent(12,13.47511);
   hlhsig->SetBinContent(13,15.80013);
   hlhsig->SetBinContent(14,15.70012);
   hlhsig->SetBinContent(15,15.50012);
   hlhsig->SetBinContent(16,16.15013);
   hlhsig->SetBinContent(17,17.25014);
   hlhsig->SetBinContent(18,16.57513);
   hlhsig->SetBinContent(19,17.12514);
   hlhsig->SetBinContent(20,16.32513);
   hlhsig->SetBinContent(21,16.32513);
   hlhsig->SetBinContent(22,16.82513);
   hlhsig->SetBinContent(23,16.17513);
   hlhsig->SetBinContent(24,15.52512);
   hlhsig->SetBinContent(25,16.72513);
   hlhsig->SetBinContent(26,17.00014);
   hlhsig->SetBinContent(27,17.77514);
   hlhsig->SetBinContent(28,17.95014);
   hlhsig->SetBinContent(29,16.67513);
   hlhsig->SetBinContent(30,17.07514);
   hlhsig->SetBinContent(31,17.22514);
   hlhsig->SetBinContent(32,17.37514);
   hlhsig->SetBinContent(33,17.12514);
   hlhsig->SetBinContent(34,17.02514);
   hlhsig->SetBinContent(35,17.50014);
   hlhsig->SetBinContent(36,16.02513);
   hlhsig->SetBinContent(37,16.17513);
   hlhsig->SetBinContent(38,15.75013);
   hlhsig->SetBinContent(39,16.75013);
   hlhsig->SetBinContent(40,15.82513);
   hlhsig->SetBinContent(41,15.17512);
   hlhsig->SetBinContent(42,15.75013);
   hlhsig->SetBinContent(43,16.87513);
   hlhsig->SetBinContent(44,16.75013);
   hlhsig->SetBinContent(45,16.25013);
   hlhsig->SetBinContent(46,17.10014);
   hlhsig->SetBinContent(47,15.90013);
   hlhsig->SetBinContent(48,16.07513);
   hlhsig->SetBinContent(49,16.82513);
   hlhsig->SetBinContent(50,16.12513);
   hlhsig->SetBinContent(51,15.95013);
   hlhsig->SetBinContent(52,15.87513);
   hlhsig->SetBinContent(53,16.00013);
   hlhsig->SetBinContent(54,17.17514);
   hlhsig->SetBinContent(55,17.42514);
   hlhsig->SetBinContent(56,16.92513);
   hlhsig->SetBinContent(57,15.85013);
   hlhsig->SetBinContent(58,16.82513);
   hlhsig->SetBinContent(59,17.17514);
   hlhsig->SetBinContent(60,17.75014);
   hlhsig->SetBinContent(61,17.10014);
   hlhsig->SetBinContent(62,18.82515);
   hlhsig->SetBinContent(63,17.35014);
   hlhsig->SetBinContent(64,18.67515);
   hlhsig->SetBinContent(65,19.60016);
   hlhsig->SetBinContent(66,17.20014);
   hlhsig->SetBinContent(67,20.35016);
   hlhsig->SetBinContent(68,19.57516);
   hlhsig->SetBinContent(69,20.07516);
   hlhsig->SetBinContent(70,19.25015);
   hlhsig->SetBinContent(71,19.62516);
   hlhsig->SetBinContent(72,18.42515);
   hlhsig->SetBinContent(73,18.40015);
   hlhsig->SetBinContent(74,19.30015);
   hlhsig->SetBinContent(75,18.62515);
   hlhsig->SetBinContent(76,18.95015);
   hlhsig->SetBinContent(77,22.72518);
   hlhsig->SetBinContent(78,20.45016);
   hlhsig->SetBinContent(79,21.47517);
   hlhsig->SetBinContent(80,22.72518);
   hlhsig->SetBinContent(81,21.87517);
   hlhsig->SetBinContent(82,19.97516);
   hlhsig->SetBinContent(83,20.80017);
   hlhsig->SetBinContent(84,20.62516);
   hlhsig->SetBinContent(85,20.07516);
   hlhsig->SetBinContent(86,18.90015);
   hlhsig->SetBinContent(87,20.50016);
   hlhsig->SetBinContent(88,20.57516);
   hlhsig->SetBinContent(89,22.52518);
   hlhsig->SetBinContent(90,19.85016);
   hlhsig->SetBinContent(91,16.67513);
   hlhsig->SetBinContent(92,8.525068);
   hlhsig->SetBinContent(93,2.825022);
   hlhsig->SetBinContent(94,0.2250018);
   hlhsig->SetMinimum(0);
   hlhsig->SetMaximum(400);
   hlhsig->SetEntries(61556);
   hlhsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hlhsig->SetLineColor(ci);
   hlhsig->SetLineWidth(2);
   hlhsig->SetMarkerStyle(20);
   hlhsig->SetMarkerSize(0.3);
   hlhsig->GetXaxis()->SetTitle("f_{L}");
   hlhsig->GetXaxis()->SetNdivisions(506);
   hlhsig->GetXaxis()->SetLabelFont(42);
   hlhsig->GetXaxis()->SetLabelOffset(0.015);
   hlhsig->GetXaxis()->SetLabelSize(0.06);
   hlhsig->GetXaxis()->SetTitleSize(0.07);
   hlhsig->GetXaxis()->SetTitleFont(42);
   hlhsig->GetYaxis()->SetTitle("N   ");
   hlhsig->GetYaxis()->SetNdivisions(506);
   hlhsig->GetYaxis()->SetLabelFont(42);
   hlhsig->GetYaxis()->SetLabelOffset(0.015);
   hlhsig->GetYaxis()->SetLabelSize(0.06);
   hlhsig->GetYaxis()->SetTitleSize(0.07);
   hlhsig->GetYaxis()->SetTitleOffset(1.1);
   hlhsig->GetYaxis()->SetTitleFont(42);
   hlhsig->GetZaxis()->SetLabelFont(42);
   hlhsig->GetZaxis()->SetLabelOffset(0.015);
   hlhsig->GetZaxis()->SetLabelSize(0.06);
   hlhsig->GetZaxis()->SetTitleSize(0.07);
   hlhsig->GetZaxis()->SetTitleOffset(1.1);
   hlhsig->GetZaxis()->SetTitleFont(42);
   hlhsig->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlhsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hlhbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_1->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_2
   c0_2 = new TPad("c0_2", "c0_2",0.3433333,0.01,0.6566667,0.99);
   c0_2->Draw();
   c0_2->cd();
   c0_2->Range(-0.2266667,-2432.432,1.106667,11081.08);
   c0_2->SetFillColor(10);
   c0_2->SetBorderMode(0);
   c0_2->SetBorderSize(2);
   c0_2->SetTickx(1);
   c0_2->SetTicky(1);
   c0_2->SetLeftMargin(0.17);
   c0_2->SetRightMargin(0.08);
   c0_2->SetTopMargin(0.08);
   c0_2->SetBottomMargin(0.18);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   
   TH1 *hnbkg = new TH1F("hnbkg","hnbkg",100,0,1);
   hnbkg->SetBinContent(0,8774.678);
   hnbkg->SetBinContent(1,8774.678);
   hnbkg->SetBinContent(2,8481.795);
   hnbkg->SetBinContent(3,8303.009);
   hnbkg->SetBinContent(4,8075.009);
   hnbkg->SetBinContent(5,7819.835);
   hnbkg->SetBinContent(6,7591.173);
   hnbkg->SetBinContent(7,7367.888);
   hnbkg->SetBinContent(8,7062.119);
   hnbkg->SetBinContent(9,6780.717);
   hnbkg->SetBinContent(10,6491.14);
   hnbkg->SetBinContent(11,6269.662);
   hnbkg->SetBinContent(12,6034.199);
   hnbkg->SetBinContent(13,5838.194);
   hnbkg->SetBinContent(14,5656.041);
   hnbkg->SetBinContent(15,5499.344);
   hnbkg->SetBinContent(16,5341.027);
   hnbkg->SetBinContent(17,5174.324);
   hnbkg->SetBinContent(18,5027.763);
   hnbkg->SetBinContent(19,4888.247);
   hnbkg->SetBinContent(20,4751.601);
   hnbkg->SetBinContent(21,4592.999);
   hnbkg->SetBinContent(22,4442.468);
   hnbkg->SetBinContent(23,4319.458);
   hnbkg->SetBinContent(24,4188.113);
   hnbkg->SetBinContent(25,4062.281);
   hnbkg->SetBinContent(26,3966.32);
   hnbkg->SetBinContent(27,3806.051);
   hnbkg->SetBinContent(28,3647.604);
   hnbkg->SetBinContent(29,3507.856);
   hnbkg->SetBinContent(30,3393.661);
   hnbkg->SetBinContent(31,3293.903);
   hnbkg->SetBinContent(32,3179.713);
   hnbkg->SetBinContent(33,3076.66);
   hnbkg->SetBinContent(34,2982.857);
   hnbkg->SetBinContent(35,2911.139);
   hnbkg->SetBinContent(36,2804.149);
   hnbkg->SetBinContent(37,2674.62);
   hnbkg->SetBinContent(38,2571.1);
   hnbkg->SetBinContent(39,2495.427);
   hnbkg->SetBinContent(40,2406.962);
   hnbkg->SetBinContent(41,2310.369);
   hnbkg->SetBinContent(42,2227.877);
   hnbkg->SetBinContent(43,2143.979);
   hnbkg->SetBinContent(44,2075.811);
   hnbkg->SetBinContent(45,1986.488);
   hnbkg->SetBinContent(46,1888.082);
   hnbkg->SetBinContent(47,1817.216);
   hnbkg->SetBinContent(48,1761.003);
   hnbkg->SetBinContent(49,1694.641);
   hnbkg->SetBinContent(50,1625.348);
   hnbkg->SetBinContent(51,1570.997);
   hnbkg->SetBinContent(52,1495.742);
   hnbkg->SetBinContent(53,1420.799);
   hnbkg->SetBinContent(54,1362.325);
   hnbkg->SetBinContent(55,1322.232);
   hnbkg->SetBinContent(56,1266.651);
   hnbkg->SetBinContent(57,1210.801);
   hnbkg->SetBinContent(58,1166.395);
   hnbkg->SetBinContent(59,1109.416);
   hnbkg->SetBinContent(60,1059.108);
   hnbkg->SetBinContent(61,1002.808);
   hnbkg->SetBinContent(62,960.6166);
   hnbkg->SetBinContent(63,919.6851);
   hnbkg->SetBinContent(64,872.3621);
   hnbkg->SetBinContent(65,828.4833);
   hnbkg->SetBinContent(66,761.4732);
   hnbkg->SetBinContent(67,703.3351);
   hnbkg->SetBinContent(68,655.2303);
   hnbkg->SetBinContent(69,606.1944);
   hnbkg->SetBinContent(70,577.738);
   hnbkg->SetBinContent(71,529.1791);
   hnbkg->SetBinContent(72,496.0136);
   hnbkg->SetBinContent(73,452.7887);
   hnbkg->SetBinContent(74,432.0215);
   hnbkg->SetBinContent(75,392.9464);
   hnbkg->SetBinContent(76,359.7015);
   hnbkg->SetBinContent(77,321.7997);
   hnbkg->SetBinContent(78,286.6962);
   hnbkg->SetBinContent(79,264.278);
   hnbkg->SetBinContent(80,235.5504);
   hnbkg->SetBinContent(81,207.3895);
   hnbkg->SetBinContent(82,181.4089);
   hnbkg->SetBinContent(83,157.1476);
   hnbkg->SetBinContent(84,134.0168);
   hnbkg->SetBinContent(85,109.2271);
   hnbkg->SetBinContent(86,84.70421);
   hnbkg->SetBinContent(87,74.98385);
   hnbkg->SetBinContent(88,54.40153);
   hnbkg->SetBinContent(89,33.80212);
   hnbkg->SetBinContent(90,17.79621);
   hnbkg->SetBinContent(91,8.842784);
   hnbkg->SetBinContent(92,7.070188);
   hnbkg->SetBinContent(93,0.7632038);
   hnbkg->SetMinimum(0);
   hnbkg->SetMaximum(10000);
   hnbkg->SetEntries(100);
   hnbkg->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnbkg->SetLineColor(ci);
   hnbkg->SetLineStyle(2);
   hnbkg->SetLineWidth(2);
   hnbkg->SetMarkerStyle(20);
   hnbkg->SetMarkerSize(0.3);
   hnbkg->GetXaxis()->SetTitle("f_{L} cut");
   hnbkg->GetXaxis()->SetNdivisions(506);
   hnbkg->GetXaxis()->SetLabelFont(42);
   hnbkg->GetXaxis()->SetLabelOffset(0.015);
   hnbkg->GetXaxis()->SetLabelSize(0.06);
   hnbkg->GetXaxis()->SetTitleSize(0.07);
   hnbkg->GetXaxis()->SetTitleFont(42);
   hnbkg->GetYaxis()->SetTitle("N   ");
   hnbkg->GetYaxis()->SetNdivisions(506);
   hnbkg->GetYaxis()->SetLabelFont(42);
   hnbkg->GetYaxis()->SetLabelOffset(0.015);
   hnbkg->GetYaxis()->SetLabelSize(0.06);
   hnbkg->GetYaxis()->SetTitleSize(0.07);
   hnbkg->GetYaxis()->SetTitleOffset(1.1);
   hnbkg->GetYaxis()->SetTitleFont(42);
   hnbkg->GetZaxis()->SetLabelFont(42);
   hnbkg->GetZaxis()->SetLabelOffset(0.015);
   hnbkg->GetZaxis()->SetLabelSize(0.06);
   hnbkg->GetZaxis()->SetTitleSize(0.07);
   hnbkg->GetZaxis()->SetTitleOffset(1.1);
   hnbkg->GetZaxis()->SetTitleFont(42);
   hnbkg->Draw("");
   
   TH1 *hnsig = new TH1F("hnsig","hnsig",100,0,1);
   hnsig->SetBinContent(0,1538.912);
   hnsig->SetBinContent(1,1538.912);
   hnsig->SetBinContent(2,1535.062);
   hnsig->SetBinContent(3,1530.912);
   hnsig->SetBinContent(4,1525.337);
   hnsig->SetBinContent(5,1517.962);
   hnsig->SetBinContent(6,1508.537);
   hnsig->SetBinContent(7,1497.112);
   hnsig->SetBinContent(8,1485.337);
   hnsig->SetBinContent(9,1473.137);
   hnsig->SetBinContent(10,1459.512);
   hnsig->SetBinContent(11,1446.036);
   hnsig->SetBinContent(12,1431.161);
   hnsig->SetBinContent(13,1417.686);
   hnsig->SetBinContent(14,1401.886);
   hnsig->SetBinContent(15,1386.186);
   hnsig->SetBinContent(16,1370.686);
   hnsig->SetBinContent(17,1354.536);
   hnsig->SetBinContent(18,1337.286);
   hnsig->SetBinContent(19,1320.711);
   hnsig->SetBinContent(20,1303.585);
   hnsig->SetBinContent(21,1287.26);
   hnsig->SetBinContent(22,1270.935);
   hnsig->SetBinContent(23,1254.11);
   hnsig->SetBinContent(24,1237.935);
   hnsig->SetBinContent(25,1222.41);
   hnsig->SetBinContent(26,1205.685);
   hnsig->SetBinContent(27,1188.684);
   hnsig->SetBinContent(28,1170.909);
   hnsig->SetBinContent(29,1152.959);
   hnsig->SetBinContent(30,1136.284);
   hnsig->SetBinContent(31,1119.209);
   hnsig->SetBinContent(32,1101.984);
   hnsig->SetBinContent(33,1084.609);
   hnsig->SetBinContent(34,1067.484);
   hnsig->SetBinContent(35,1050.458);
   hnsig->SetBinContent(36,1032.958);
   hnsig->SetBinContent(37,1016.933);
   hnsig->SetBinContent(38,1000.758);
   hnsig->SetBinContent(39,985.0078);
   hnsig->SetBinContent(40,968.2577);
   hnsig->SetBinContent(41,952.4326);
   hnsig->SetBinContent(42,937.2574);
   hnsig->SetBinContent(43,921.5073);
   hnsig->SetBinContent(44,904.6322);
   hnsig->SetBinContent(45,887.8821);
   hnsig->SetBinContent(46,871.632);
   hnsig->SetBinContent(47,854.5318);
   hnsig->SetBinContent(48,838.6317);
   hnsig->SetBinContent(49,822.5565);
   hnsig->SetBinContent(50,805.7314);
   hnsig->SetBinContent(51,789.6063);
   hnsig->SetBinContent(52,773.6561);
   hnsig->SetBinContent(53,757.781);
   hnsig->SetBinContent(54,741.7809);
   hnsig->SetBinContent(55,724.6058);
   hnsig->SetBinContent(56,707.1806);
   hnsig->SetBinContent(57,690.2555);
   hnsig->SetBinContent(58,674.4054);
   hnsig->SetBinContent(59,657.5803);
   hnsig->SetBinContent(60,640.4051);
   hnsig->SetBinContent(61,622.655);
   hnsig->SetBinContent(62,605.5548);
   hnsig->SetBinContent(63,586.7297);
   hnsig->SetBinContent(64,569.3795);
   hnsig->SetBinContent(65,550.7044);
   hnsig->SetBinContent(66,531.1042);
   hnsig->SetBinContent(67,513.9041);
   hnsig->SetBinContent(68,493.5539);
   hnsig->SetBinContent(69,473.9788);
   hnsig->SetBinContent(70,453.9036);
   hnsig->SetBinContent(71,434.6535);
   hnsig->SetBinContent(72,415.0283);
   hnsig->SetBinContent(73,396.6031);
   hnsig->SetBinContent(74,378.203);
   hnsig->SetBinContent(75,358.9029);
   hnsig->SetBinContent(76,340.2777);
   hnsig->SetBinContent(77,321.3275);
   hnsig->SetBinContent(78,298.6024);
   hnsig->SetBinContent(79,278.1522);
   hnsig->SetBinContent(80,256.677);
   hnsig->SetBinContent(81,233.9519);
   hnsig->SetBinContent(82,212.0767);
   hnsig->SetBinContent(83,192.1015);
   hnsig->SetBinContent(84,171.3014);
   hnsig->SetBinContent(85,150.6762);
   hnsig->SetBinContent(86,130.601);
   hnsig->SetBinContent(87,111.7009);
   hnsig->SetBinContent(88,91.20073);
   hnsig->SetBinContent(89,70.62556);
   hnsig->SetBinContent(90,48.10038);
   hnsig->SetBinContent(91,28.25023);
   hnsig->SetBinContent(92,11.57509);
   hnsig->SetBinContent(93,3.050024);
   hnsig->SetBinContent(94,0.2250018);
   hnsig->SetMinimum(0);
   hnsig->SetMaximum(10000);
   hnsig->SetEntries(100);
   hnsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnsig->SetLineColor(ci);
   hnsig->SetLineWidth(2);
   hnsig->SetMarkerStyle(20);
   hnsig->SetMarkerSize(0.3);
   hnsig->GetXaxis()->SetTitle("f_{L} cut");
   hnsig->GetXaxis()->SetNdivisions(506);
   hnsig->GetXaxis()->SetLabelFont(42);
   hnsig->GetXaxis()->SetLabelOffset(0.015);
   hnsig->GetXaxis()->SetLabelSize(0.06);
   hnsig->GetXaxis()->SetTitleSize(0.07);
   hnsig->GetXaxis()->SetTitleFont(42);
   hnsig->GetYaxis()->SetTitle("N   ");
   hnsig->GetYaxis()->SetNdivisions(506);
   hnsig->GetYaxis()->SetLabelFont(42);
   hnsig->GetYaxis()->SetLabelOffset(0.015);
   hnsig->GetYaxis()->SetLabelSize(0.06);
   hnsig->GetYaxis()->SetTitleSize(0.07);
   hnsig->GetYaxis()->SetTitleOffset(1.1);
   hnsig->GetYaxis()->SetTitleFont(42);
   hnsig->GetZaxis()->SetLabelFont(42);
   hnsig->GetZaxis()->SetLabelOffset(0.015);
   hnsig->GetZaxis()->SetLabelSize(0.06);
   hnsig->GetZaxis()->SetTitleSize(0.07);
   hnsig->GetZaxis()->SetTitleOffset(1.1);
   hnsig->GetZaxis()->SetTitleFont(42);
   hnsig->Draw("same");
   
   leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hnsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hnbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_2->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_3
   c0_3 = new TPad("c0_3", "c0_3",0.6766667,0.01,0.99,0.99);
   c0_3->Draw();
   c0_3->cd();
   c0_3->Range(-0.2266667,-4.864865,1.106667,22.16216);
   c0_3->SetFillColor(10);
   c0_3->SetBorderMode(0);
   c0_3->SetBorderSize(2);
   c0_3->SetTickx(1);
   c0_3->SetTicky(1);
   c0_3->SetLeftMargin(0.17);
   c0_3->SetRightMargin(0.08);
   c0_3->SetTopMargin(0.08);
   c0_3->SetBottomMargin(0.18);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   
   TH1 *hssb = new TH1F("hssb","hssb",100,0,1);
   hssb->SetBinContent(0,15.15336);
   hssb->SetBinContent(1,15.15336);
   hssb->SetBinContent(2,15.3377);
   hssb->SetBinContent(3,15.43785);
   hssb->SetBinContent(4,15.56763);
   hssb->SetBinContent(5,15.70864);
   hssb->SetBinContent(6,15.81402);
   hssb->SetBinContent(7,15.90065);
   hssb->SetBinContent(8,16.06595);
   hssb->SetBinContent(9,16.21491);
   hssb->SetBinContent(10,16.3684);
   hssb->SetBinContent(11,16.46234);
   hssb->SetBinContent(12,16.56392);
   hssb->SetBinContent(13,16.64313);
   hssb->SetBinContent(14,16.68684);
   hssb->SetBinContent(15,16.70524);
   hssb->SetBinContent(16,16.73097);
   hssb->SetBinContent(17,16.76377);
   hssb->SetBinContent(18,16.7619);
   hssb->SetBinContent(19,16.76094);
   hssb->SetBinContent(20,16.75235);
   hssb->SetBinContent(21,16.78681);
   hssb->SetBinContent(22,16.81419);
   hssb->SetBinContent(23,16.79844);
   hssb->SetBinContent(24,16.80568);
   hssb->SetBinContent(25,16.81539);
   hssb->SetBinContent(26,16.76503);
   hssb->SetBinContent(27,16.81939);
   hssb->SetBinContent(28,16.86812);
   hssb->SetBinContent(29,16.88819);
   hssb->SetBinContent(30,16.88264);
   hssb->SetBinContent(31,16.84763);
   hssb->SetBinContent(32,16.84098);
   hssb->SetBinContent(33,16.81358);
   hssb->SetBinContent(34,16.77318);
   hssb->SetBinContent(35,16.68951);
   hssb->SetBinContent(36,16.67558);
   hssb->SetBinContent(37,16.73739);
   hssb->SetBinContent(38,16.74488);
   hssb->SetBinContent(39,16.6964);
   hssb->SetBinContent(40,16.66633);
   hssb->SetBinContent(41,16.67397);
   hssb->SetBinContent(42,16.65953);
   hssb->SetBinContent(43,16.64367);
   hssb->SetBinContent(44,16.57035);
   hssb->SetBinContent(45,16.5609);
   hssb->SetBinContent(46,16.59209);
   hssb->SetBinContent(47,16.53219);
   hssb->SetBinContent(48,16.44808);
   hssb->SetBinContent(49,16.39484);
   hssb->SetBinContent(50,16.34146);
   hssb->SetBinContent(51,16.25171);
   hssb->SetBinContent(52,16.24025);
   hssb->SetBinContent(53,16.23517);
   hssb->SetBinContent(54,16.17118);
   hssb->SetBinContent(55,16.01622);
   hssb->SetBinContent(56,15.91752);
   hssb->SetBinContent(57,15.83115);
   hssb->SetBinContent(58,15.71874);
   hssb->SetBinContent(59,15.64339);
   hssb->SetBinContent(60,15.53433);
   hssb->SetBinContent(61,15.44397);
   hssb->SetBinContent(62,15.30149);
   hssb->SetBinContent(63,15.11701);
   hssb->SetBinContent(64,14.9954);
   hssb->SetBinContent(65,14.82883);
   hssb->SetBinContent(66,14.77241);
   hssb->SetBinContent(67,14.72971);
   hssb->SetBinContent(68,14.56181);
   hssb->SetBinContent(69,14.42156);
   hssb->SetBinContent(70,14.13186);
   hssb->SetBinContent(71,14.00046);
   hssb->SetBinContent(72,13.75019);
   hssb->SetBinContent(73,13.60824);
   hssb->SetBinContent(74,13.28686);
   hssb->SetBinContent(75,13.08915);
   hssb->SetBinContent(76,12.86148);
   hssb->SetBinContent(77,12.67067);
   hssb->SetBinContent(78,12.34254);
   hssb->SetBinContent(79,11.94292);
   hssb->SetBinContent(80,11.56922);
   hssb->SetBinContent(81,11.13626);
   hssb->SetBinContent(82,10.69125);
   hssb->SetBinContent(83,10.27929);
   hssb->SetBinContent(84,9.803576);
   hssb->SetBinContent(85,9.346279);
   hssb->SetBinContent(86,8.900601);
   hssb->SetBinContent(87,8.175272);
   hssb->SetBinContent(88,7.558128);
   hssb->SetBinContent(89,6.91121);
   hssb->SetBinContent(90,5.925392);
   hssb->SetBinContent(91,4.638482);
   hssb->SetBinContent(92,2.680649);
   hssb->SetBinContent(93,1.561913);
   hssb->SetBinContent(94,0.4743435);
   hssb->SetMinimum(0);
   hssb->SetMaximum(20);
   hssb->SetEntries(95);
   hssb->SetStats(0);
   hssb->SetLineWidth(2);
   hssb->SetMarkerStyle(20);
   hssb->SetMarkerSize(0.3);
   hssb->GetXaxis()->SetTitle("f_{L} cut");
   hssb->GetXaxis()->SetNdivisions(506);
   hssb->GetXaxis()->SetLabelFont(42);
   hssb->GetXaxis()->SetLabelOffset(0.015);
   hssb->GetXaxis()->SetLabelSize(0.06);
   hssb->GetXaxis()->SetTitleSize(0.07);
   hssb->GetXaxis()->SetTitleFont(42);
   hssb->GetYaxis()->SetTitle("S/#sqrt{S+B}");
   hssb->GetYaxis()->SetNdivisions(506);
   hssb->GetYaxis()->SetLabelFont(42);
   hssb->GetYaxis()->SetLabelOffset(0.015);
   hssb->GetYaxis()->SetLabelSize(0.06);
   hssb->GetYaxis()->SetTitleSize(0.07);
   hssb->GetYaxis()->SetTitleOffset(1.1);
   hssb->GetYaxis()->SetTitleFont(42);
   hssb->GetZaxis()->SetLabelFont(42);
   hssb->GetZaxis()->SetLabelOffset(0.015);
   hssb->GetZaxis()->SetLabelSize(0.06);
   hssb->GetZaxis()->SetTitleSize(0.07);
   hssb->GetZaxis()->SetTitleOffset(1.1);
   hssb->GetZaxis()->SetTitleFont(42);
   hssb->Draw("");
   TLine *line = new TLine(0.285,0,0.285,20);

   ci = TColor::GetColor("#000000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveLabel *pl = new TPaveLabel(0.295,4,0.785,7,"f_{L}>0.28","");
   pl->SetBorderSize(0);
   pl->SetFillColor(10);
   pl->SetLineWidth(2);
   pl->SetTextFont(42);
   pl->SetTextSize(0.99);
   pl->Draw();
   c0_3->Modified();
   c0->cd();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> lh_el_mi_rl.C <==
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Jun 30 18:52:25 2009) by ROOT version5.22/00
   TCanvas *c0 = new TCanvas("c0", "c0",0,0,900,300);
   gStyle->SetOptStat(0);
   c0->Range(0,0,1,1);
   c0->SetFillColor(10);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.17);
   c0->SetRightMargin(0.08);
   c0->SetTopMargin(0.08);
   c0->SetBottomMargin(0.18);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c0_1
   TPad *c0_1 = new TPad("c0_1", "c0_1",0.01,0.01,0.3233333,0.99);
   c0_1->Draw();
   c0_1->cd();
   c0_1->Range(-0.2266667,-48.64865,1.106667,221.6216);
   c0_1->SetFillColor(10);
   c0_1->SetBorderMode(0);
   c0_1->SetBorderSize(2);
   c0_1->SetTickx(1);
   c0_1->SetTicky(1);
   c0_1->SetLeftMargin(0.17);
   c0_1->SetRightMargin(0.08);
   c0_1->SetTopMargin(0.08);
   c0_1->SetBottomMargin(0.18);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   
   TH1 *hlhbkg = new TH1F("hlhbkg","hlhbkg",100,0,1);
   hlhbkg->SetBinContent(1,148.5438);
   hlhbkg->SetBinContent(2,109.8185);
   hlhbkg->SetBinContent(3,117.6151);
   hlhbkg->SetBinContent(4,119.0222);
   hlhbkg->SetBinContent(5,119.8696);
   hlhbkg->SetBinContent(6,91.35889);
   hlhbkg->SetBinContent(7,147.7177);
   hlhbkg->SetBinContent(8,106.2266);
   hlhbkg->SetBinContent(9,129.428);
   hlhbkg->SetBinContent(10,89.18665);
   hlhbkg->SetBinContent(11,102.6112);
   hlhbkg->SetBinContent(12,90.83785);
   hlhbkg->SetBinContent(13,82.44901);
   hlhbkg->SetBinContent(14,65.87417);
   hlhbkg->SetBinContent(15,76.93921);
   hlhbkg->SetBinContent(16,69.81644);
   hlhbkg->SetBinContent(17,60.38198);
   hlhbkg->SetBinContent(18,47.93301);
   hlhbkg->SetBinContent(19,44.45238);
   hlhbkg->SetBinContent(20,58.74978);
   hlhbkg->SetBinContent(21,53.18496);
   hlhbkg->SetBinContent(22,62.21346);
   hlhbkg->SetBinContent(23,43.33567);
   hlhbkg->SetBinContent(24,48.42951);
   hlhbkg->SetBinContent(25,35.15485);
   hlhbkg->SetBinContent(26,55.52926);
   hlhbkg->SetBinContent(27,73.30582);
   hlhbkg->SetBinContent(28,47.13438);
   hlhbkg->SetBinContent(29,35.36677);
   hlhbkg->SetBinContent(30,43.1596);
   hlhbkg->SetBinContent(31,38.79556);
   hlhbkg->SetBinContent(32,41.5648);
   hlhbkg->SetBinContent(33,37.02408);
   hlhbkg->SetBinContent(34,22.42462);
   hlhbkg->SetBinContent(35,26.65882);
   hlhbkg->SetBinContent(36,35.36145);
   hlhbkg->SetBinContent(37,44.42809);
   hlhbkg->SetBinContent(38,28.56847);
   hlhbkg->SetBinContent(39,35.63398);
   hlhbkg->SetBinContent(40,30.23614);
   hlhbkg->SetBinContent(41,37.93952);
   hlhbkg->SetBinContent(42,37.55922);
   hlhbkg->SetBinContent(43,28.51437);
   hlhbkg->SetBinContent(44,35.98696);
   hlhbkg->SetBinContent(45,32.26738);
   hlhbkg->SetBinContent(46,26.06992);
   hlhbkg->SetBinContent(47,24.20699);
   hlhbkg->SetBinContent(48,20.97192);
   hlhbkg->SetBinContent(49,18.34781);
   hlhbkg->SetBinContent(50,21.24153);
   hlhbkg->SetBinContent(51,27.20113);
   hlhbkg->SetBinContent(52,31.33734);
   hlhbkg->SetBinContent(53,26.10592);
   hlhbkg->SetBinContent(54,15.47443);
   hlhbkg->SetBinContent(55,19.34881);
   hlhbkg->SetBinContent(56,19.24948);
   hlhbkg->SetBinContent(57,22.36681);
   hlhbkg->SetBinContent(58,24.53541);
   hlhbkg->SetBinContent(59,30.7012);
   hlhbkg->SetBinContent(60,16.10639);
   hlhbkg->SetBinContent(61,17.52778);
   hlhbkg->SetBinContent(62,17.96382);
   hlhbkg->SetBinContent(63,21.45837);
   hlhbkg->SetBinContent(64,18.35454);
   hlhbkg->SetBinContent(65,18.9154);
   hlhbkg->SetBinContent(66,26.78902);
   hlhbkg->SetBinContent(67,13.15042);
   hlhbkg->SetBinContent(68,25.5363);
   hlhbkg->SetBinContent(69,10.47842);
   hlhbkg->SetBinContent(70,16.98439);
   hlhbkg->SetBinContent(71,13.89862);
   hlhbkg->SetBinContent(72,15.3544);
   hlhbkg->SetBinContent(73,9.518074);
   hlhbkg->SetBinContent(74,18.57595);
   hlhbkg->SetBinContent(75,12.43259);
   hlhbkg->SetBinContent(76,20.60462);
   hlhbkg->SetBinContent(77,15.4393);
   hlhbkg->SetBinContent(78,9.426327);
   hlhbkg->SetBinContent(79,17.46885);
   hlhbkg->SetBinContent(80,9.972695);
   hlhbkg->SetBinContent(81,12.36042);
   hlhbkg->SetBinContent(82,12.31764);
   hlhbkg->SetBinContent(83,12.26432);
   hlhbkg->SetBinContent(84,12.70986);
   hlhbkg->SetBinContent(85,8.579958);
   hlhbkg->SetBinContent(86,5.616176);
   hlhbkg->SetBinContent(87,7.803887);
   hlhbkg->SetBinContent(88,7.323542);
   hlhbkg->SetBinContent(89,8.543419);
   hlhbkg->SetBinContent(90,6.275377);
   hlhbkg->SetBinContent(91,1.536909);
   hlhbkg->SetBinContent(92,0.1253625);
   hlhbkg->SetBinContent(93,0.7633024);
   hlhbkg->SetMinimum(0);
   hlhbkg->SetMaximum(200);
   hlhbkg->SetEntries(8123);
   hlhbkg->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000000");
   hlhbkg->SetLineColor(ci);
   hlhbkg->SetLineStyle(2);
   hlhbkg->SetLineWidth(2);
   hlhbkg->SetMarkerStyle(20);
   hlhbkg->SetMarkerSize(0.3);
   hlhbkg->GetXaxis()->SetTitle("f_{L}");
   hlhbkg->GetXaxis()->SetNdivisions(506);
   hlhbkg->GetXaxis()->SetLabelFont(42);
   hlhbkg->GetXaxis()->SetLabelOffset(0.015);
   hlhbkg->GetXaxis()->SetLabelSize(0.06);
   hlhbkg->GetXaxis()->SetTitleSize(0.07);
   hlhbkg->GetXaxis()->SetTitleFont(42);
   hlhbkg->GetYaxis()->SetTitle("N   ");
   hlhbkg->GetYaxis()->SetNdivisions(506);
   hlhbkg->GetYaxis()->SetLabelFont(42);
   hlhbkg->GetYaxis()->SetLabelOffset(0.015);
   hlhbkg->GetYaxis()->SetLabelSize(0.06);
   hlhbkg->GetYaxis()->SetTitleSize(0.07);
   hlhbkg->GetYaxis()->SetTitleOffset(1.1);
   hlhbkg->GetYaxis()->SetTitleFont(42);
   hlhbkg->GetZaxis()->SetLabelFont(42);
   hlhbkg->GetZaxis()->SetLabelOffset(0.015);
   hlhbkg->GetZaxis()->SetLabelSize(0.06);
   hlhbkg->GetZaxis()->SetTitleSize(0.07);
   hlhbkg->GetZaxis()->SetTitleOffset(1.1);
   hlhbkg->GetZaxis()->SetTitleFont(42);
   hlhbkg->Draw("");
   
   TH1 *hlhsig = new TH1F("hlhsig","hlhsig",100,0,1);
   hlhsig->SetBinContent(1,2.750075);
   hlhsig->SetBinContent(2,2.800076);
   hlhsig->SetBinContent(3,3.550097);
   hlhsig->SetBinContent(4,5.075139);
   hlhsig->SetBinContent(5,5.950162);
   hlhsig->SetBinContent(6,7.625208);
   hlhsig->SetBinContent(7,8.150223);
   hlhsig->SetBinContent(8,8.07522);
   hlhsig->SetBinContent(9,9.475259);
   hlhsig->SetBinContent(10,9.17525);
   hlhsig->SetBinContent(11,10.05027);
   hlhsig->SetBinContent(12,8.850242);
   hlhsig->SetBinContent(13,10.55029);
   hlhsig->SetBinContent(14,10.55029);
   hlhsig->SetBinContent(15,10.70029);
   hlhsig->SetBinContent(16,11.0253);
   hlhsig->SetBinContent(17,11.60032);
   hlhsig->SetBinContent(18,10.62529);
   hlhsig->SetBinContent(19,11.1253);
   hlhsig->SetBinContent(20,11.0253);
   hlhsig->SetBinContent(21,10.77529);
   hlhsig->SetBinContent(22,11.35031);
   hlhsig->SetBinContent(23,11.0253);
   hlhsig->SetBinContent(24,10.70029);
   hlhsig->SetBinContent(25,11.17531);
   hlhsig->SetBinContent(26,11.80032);
   hlhsig->SetBinContent(27,12.15033);
   hlhsig->SetBinContent(28,11.87532);
   hlhsig->SetBinContent(29,10.9753);
   hlhsig->SetBinContent(30,11.40031);
   hlhsig->SetBinContent(31,11.42531);
   hlhsig->SetBinContent(32,11.47531);
   hlhsig->SetBinContent(33,11.60032);
   hlhsig->SetBinContent(34,11.37531);
   hlhsig->SetBinContent(35,11.82532);
   hlhsig->SetBinContent(36,10.9003);
   hlhsig->SetBinContent(37,10.8253);
   hlhsig->SetBinContent(38,10.30028);
   hlhsig->SetBinContent(39,11.30031);
   hlhsig->SetBinContent(40,10.32528);
   hlhsig->SetBinContent(41,10.47529);
   hlhsig->SetBinContent(42,10.67529);
   hlhsig->SetBinContent(43,11.42531);
   hlhsig->SetBinContent(44,11.37531);
   hlhsig->SetBinContent(45,11.32531);
   hlhsig->SetBinContent(46,11.47531);
   hlhsig->SetBinContent(47,10.9503);
   hlhsig->SetBinContent(48,10.70029);
   hlhsig->SetBinContent(49,11.0753);
   hlhsig->SetBinContent(50,10.8253);
   hlhsig->SetBinContent(51,10.62529);
   hlhsig->SetBinContent(52,10.80029);
   hlhsig->SetBinContent(53,10.37528);
   hlhsig->SetBinContent(54,11.30031);
   hlhsig->SetBinContent(55,11.42531);
   hlhsig->SetBinContent(56,12.02533);
   hlhsig->SetBinContent(57,10.80029);
   hlhsig->SetBinContent(58,11.22531);
   hlhsig->SetBinContent(59,11.32531);
   hlhsig->SetBinContent(60,11.87532);
   hlhsig->SetBinContent(61,11.65032);
   hlhsig->SetBinContent(62,12.62534);
   hlhsig->SetBinContent(63,11.27531);
   hlhsig->SetBinContent(64,12.90035);
   hlhsig->SetBinContent(65,12.60034);
   hlhsig->SetBinContent(66,12.22533);
   hlhsig->SetBinContent(67,13.92538);
   hlhsig->SetBinContent(68,13.25036);
   hlhsig->SetBinContent(69,13.85038);
   hlhsig->SetBinContent(70,12.90035);
   hlhsig->SetBinContent(71,13.00035);
   hlhsig->SetBinContent(72,12.05033);
   hlhsig->SetBinContent(73,11.82532);
   hlhsig->SetBinContent(74,13.22536);
   hlhsig->SetBinContent(75,12.85035);
   hlhsig->SetBinContent(76,12.85035);
   hlhsig->SetBinContent(77,15.55042);
   hlhsig->SetBinContent(78,14.22539);
   hlhsig->SetBinContent(79,14.25039);
   hlhsig->SetBinContent(80,15.27542);
   hlhsig->SetBinContent(81,14.6504);
   hlhsig->SetBinContent(82,13.67537);
   hlhsig->SetBinContent(83,14.02538);
   hlhsig->SetBinContent(84,13.60037);
   hlhsig->SetBinContent(85,13.12536);
   hlhsig->SetBinContent(86,12.62534);
   hlhsig->SetBinContent(87,13.72537);
   hlhsig->SetBinContent(88,13.30036);
   hlhsig->SetBinContent(89,15.37542);
   hlhsig->SetBinContent(90,13.20036);
   hlhsig->SetBinContent(91,10.80029);
   hlhsig->SetBinContent(92,5.725156);
   hlhsig->SetBinContent(93,1.725047);
   hlhsig->SetBinContent(94,0.1000027);
   hlhsig->SetMinimum(0);
   hlhsig->SetMaximum(200);
   hlhsig->SetEntries(41333);
   hlhsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hlhsig->SetLineColor(ci);
   hlhsig->SetLineWidth(2);
   hlhsig->SetMarkerStyle(20);
   hlhsig->SetMarkerSize(0.3);
   hlhsig->GetXaxis()->SetTitle("f_{L}");
   hlhsig->GetXaxis()->SetNdivisions(506);
   hlhsig->GetXaxis()->SetLabelFont(42);
   hlhsig->GetXaxis()->SetLabelOffset(0.015);
   hlhsig->GetXaxis()->SetLabelSize(0.06);
   hlhsig->GetXaxis()->SetTitleSize(0.07);
   hlhsig->GetXaxis()->SetTitleFont(42);
   hlhsig->GetYaxis()->SetTitle("N   ");
   hlhsig->GetYaxis()->SetNdivisions(506);
   hlhsig->GetYaxis()->SetLabelFont(42);
   hlhsig->GetYaxis()->SetLabelOffset(0.015);
   hlhsig->GetYaxis()->SetLabelSize(0.06);
   hlhsig->GetYaxis()->SetTitleSize(0.07);
   hlhsig->GetYaxis()->SetTitleOffset(1.1);
   hlhsig->GetYaxis()->SetTitleFont(42);
   hlhsig->GetZaxis()->SetLabelFont(42);
   hlhsig->GetZaxis()->SetLabelOffset(0.015);
   hlhsig->GetZaxis()->SetLabelSize(0.06);
   hlhsig->GetZaxis()->SetTitleSize(0.07);
   hlhsig->GetZaxis()->SetTitleOffset(1.1);
   hlhsig->GetZaxis()->SetTitleFont(42);
   hlhsig->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlhsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hlhbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_1->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_2
   c0_2 = new TPad("c0_2", "c0_2",0.3433333,0.01,0.6566667,0.99);
   c0_2->Draw();
   c0_2->cd();
   c0_2->Range(-0.2266667,-972.973,1.106667,4432.432);
   c0_2->SetFillColor(10);
   c0_2->SetBorderMode(0);
   c0_2->SetBorderSize(2);
   c0_2->SetTickx(1);
   c0_2->SetTicky(1);
   c0_2->SetLeftMargin(0.17);
   c0_2->SetRightMargin(0.08);
   c0_2->SetTopMargin(0.08);
   c0_2->SetBottomMargin(0.18);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   
   TH1 *hnbkg = new TH1F("hnbkg","hnbkg",100,0,1);
   hnbkg->SetBinContent(0,3657.945);
   hnbkg->SetBinContent(1,3657.945);
   hnbkg->SetBinContent(2,3509.401);
   hnbkg->SetBinContent(3,3399.583);
   hnbkg->SetBinContent(4,3281.968);
   hnbkg->SetBinContent(5,3162.945);
   hnbkg->SetBinContent(6,3043.076);
   hnbkg->SetBinContent(7,2951.717);
   hnbkg->SetBinContent(8,2803.999);
   hnbkg->SetBinContent(9,2697.772);
   hnbkg->SetBinContent(10,2568.345);
   hnbkg->SetBinContent(11,2479.158);
   hnbkg->SetBinContent(12,2376.547);
   hnbkg->SetBinContent(13,2285.709);
   hnbkg->SetBinContent(14,2203.26);
   hnbkg->SetBinContent(15,2137.386);
   hnbkg->SetBinContent(16,2060.447);
   hnbkg->SetBinContent(17,1990.63);
   hnbkg->SetBinContent(18,1930.248);
   hnbkg->SetBinContent(19,1882.315);
   hnbkg->SetBinContent(20,1837.863);
   hnbkg->SetBinContent(21,1779.113);
   hnbkg->SetBinContent(22,1725.928);
   hnbkg->SetBinContent(23,1663.714);
   hnbkg->SetBinContent(24,1620.379);
   hnbkg->SetBinContent(25,1571.949);
   hnbkg->SetBinContent(26,1536.794);
   hnbkg->SetBinContent(27,1481.265);
   hnbkg->SetBinContent(28,1407.959);
   hnbkg->SetBinContent(29,1360.825);
   hnbkg->SetBinContent(30,1325.458);
   hnbkg->SetBinContent(31,1282.299);
   hnbkg->SetBinContent(32,1243.503);
   hnbkg->SetBinContent(33,1201.938);
   hnbkg->SetBinContent(34,1164.914);
   hnbkg->SetBinContent(35,1142.49);
   hnbkg->SetBinContent(36,1115.831);
   hnbkg->SetBinContent(37,1080.469);
   hnbkg->SetBinContent(38,1036.041);
   hnbkg->SetBinContent(39,1007.473);
   hnbkg->SetBinContent(40,971.8387);
   hnbkg->SetBinContent(41,941.6026);
   hnbkg->SetBinContent(42,903.6631);
   hnbkg->SetBinContent(43,866.1039);
   hnbkg->SetBinContent(44,837.5895);
   hnbkg->SetBinContent(45,801.6025);
   hnbkg->SetBinContent(46,769.3352);
   hnbkg->SetBinContent(47,743.2653);
   hnbkg->SetBinContent(48,719.0583);
   hnbkg->SetBinContent(49,698.0864);
   hnbkg->SetBinContent(50,679.7385);
   hnbkg->SetBinContent(51,658.497);
   hnbkg->SetBinContent(52,631.2959);
   hnbkg->SetBinContent(53,599.9586);
   hnbkg->SetBinContent(54,573.8526);
   hnbkg->SetBinContent(55,558.3782);
   hnbkg->SetBinContent(56,539.0294);
   hnbkg->SetBinContent(57,519.7799);
   hnbkg->SetBinContent(58,497.4131);
   hnbkg->SetBinContent(59,472.8777);
   hnbkg->SetBinContent(60,442.1765);
   hnbkg->SetBinContent(61,426.0701);
   hnbkg->SetBinContent(62,408.5423);
   hnbkg->SetBinContent(63,390.5785);
   hnbkg->SetBinContent(64,369.1201);
   hnbkg->SetBinContent(65,350.7655);
   hnbkg->SetBinContent(66,331.8501);
   hnbkg->SetBinContent(67,305.0611);
   hnbkg->SetBinContent(68,291.9107);
   hnbkg->SetBinContent(69,266.3744);
   hnbkg->SetBinContent(70,255.896);
   hnbkg->SetBinContent(71,238.9116);
   hnbkg->SetBinContent(72,225.013);
   hnbkg->SetBinContent(73,209.6586);
   hnbkg->SetBinContent(74,200.1405);
   hnbkg->SetBinContent(75,181.5645);
   hnbkg->SetBinContent(76,169.132);
   hnbkg->SetBinContent(77,148.5273);
   hnbkg->SetBinContent(78,133.088);
   hnbkg->SetBinContent(79,123.6617);
   hnbkg->SetBinContent(80,106.1929);
   hnbkg->SetBinContent(81,96.22017);
   hnbkg->SetBinContent(82,83.85976);
   hnbkg->SetBinContent(83,71.54211);
   hnbkg->SetBinContent(84,59.27779);
   hnbkg->SetBinContent(85,46.56793);
   hnbkg->SetBinContent(86,37.98797);
   hnbkg->SetBinContent(87,32.3718);
   hnbkg->SetBinContent(88,24.56791);
   hnbkg->SetBinContent(89,17.24437);
   hnbkg->SetBinContent(90,8.700951);
   hnbkg->SetBinContent(91,2.425574);
   hnbkg->SetBinContent(92,0.888665);
   hnbkg->SetBinContent(93,0.7633024);
   hnbkg->SetMinimum(0);
   hnbkg->SetMaximum(4000);
   hnbkg->SetEntries(100);
   hnbkg->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnbkg->SetLineColor(ci);
   hnbkg->SetLineStyle(2);
   hnbkg->SetLineWidth(2);
   hnbkg->SetMarkerStyle(20);
   hnbkg->SetMarkerSize(0.3);
   hnbkg->GetXaxis()->SetTitle("f_{L} cut");
   hnbkg->GetXaxis()->SetNdivisions(506);
   hnbkg->GetXaxis()->SetLabelFont(42);
   hnbkg->GetXaxis()->SetLabelOffset(0.015);
   hnbkg->GetXaxis()->SetLabelSize(0.06);
   hnbkg->GetXaxis()->SetTitleSize(0.07);
   hnbkg->GetXaxis()->SetTitleFont(42);
   hnbkg->GetYaxis()->SetTitle("N   ");
   hnbkg->GetYaxis()->SetNdivisions(506);
   hnbkg->GetYaxis()->SetLabelFont(42);
   hnbkg->GetYaxis()->SetLabelOffset(0.015);
   hnbkg->GetYaxis()->SetLabelSize(0.06);
   hnbkg->GetYaxis()->SetTitleSize(0.07);
   hnbkg->GetYaxis()->SetTitleOffset(1.1);
   hnbkg->GetYaxis()->SetTitleFont(42);
   hnbkg->GetZaxis()->SetLabelFont(42);
   hnbkg->GetZaxis()->SetLabelOffset(0.015);
   hnbkg->GetZaxis()->SetLabelSize(0.06);
   hnbkg->GetZaxis()->SetTitleSize(0.07);
   hnbkg->GetZaxis()->SetTitleOffset(1.1);
   hnbkg->GetZaxis()->SetTitleFont(42);
   hnbkg->Draw("");
   
   TH1 *hnsig = new TH1F("hnsig","hnsig",100,0,1);
   hnsig->SetBinContent(0,1033.353);
   hnsig->SetBinContent(1,1033.353);
   hnsig->SetBinContent(2,1030.603);
   hnsig->SetBinContent(3,1027.803);
   hnsig->SetBinContent(4,1024.253);
   hnsig->SetBinContent(5,1019.178);
   hnsig->SetBinContent(6,1013.228);
   hnsig->SetBinContent(7,1005.602);
   hnsig->SetBinContent(8,997.4522);
   hnsig->SetBinContent(9,989.377);
   hnsig->SetBinContent(10,979.9017);
   hnsig->SetBinContent(11,970.7265);
   hnsig->SetBinContent(12,960.6762);
   hnsig->SetBinContent(13,951.826);
   hnsig->SetBinContent(14,941.2757);
   hnsig->SetBinContent(15,930.7254);
   hnsig->SetBinContent(16,920.0251);
   hnsig->SetBinContent(17,908.9998);
   hnsig->SetBinContent(18,897.3995);
   hnsig->SetBinContent(19,886.7742);
   hnsig->SetBinContent(20,875.6489);
   hnsig->SetBinContent(21,864.6236);
   hnsig->SetBinContent(22,853.8483);
   hnsig->SetBinContent(23,842.498);
   hnsig->SetBinContent(24,831.4727);
   hnsig->SetBinContent(25,820.7724);
   hnsig->SetBinContent(26,809.5971);
   hnsig->SetBinContent(27,797.7968);
   hnsig->SetBinContent(28,785.6464);
   hnsig->SetBinContent(29,773.7711);
   hnsig->SetBinContent(30,762.7958);
   hnsig->SetBinContent(31,751.3955);
   hnsig->SetBinContent(32,739.9702);
   hnsig->SetBinContent(33,728.4949);
   hnsig->SetBinContent(34,716.8946);
   hnsig->SetBinContent(35,705.5192);
   hnsig->SetBinContent(36,693.6939);
   hnsig->SetBinContent(37,682.7936);
   hnsig->SetBinContent(38,671.9683);
   hnsig->SetBinContent(39,661.668);
   hnsig->SetBinContent(40,650.3677);
   hnsig->SetBinContent(41,640.0425);
   hnsig->SetBinContent(42,629.5672);
   hnsig->SetBinContent(43,618.8919);
   hnsig->SetBinContent(44,607.4666);
   hnsig->SetBinContent(45,596.0912);
   hnsig->SetBinContent(46,584.7659);
   hnsig->SetBinContent(47,573.2906);
   hnsig->SetBinContent(48,562.3403);
   hnsig->SetBinContent(49,551.6401);
   hnsig->SetBinContent(50,540.5648);
   hnsig->SetBinContent(51,529.7394);
   hnsig->SetBinContent(52,519.1142);
   hnsig->SetBinContent(53,508.3139);
   hnsig->SetBinContent(54,497.9386);
   hnsig->SetBinContent(55,486.6383);
   hnsig->SetBinContent(56,475.213);
   hnsig->SetBinContent(57,463.1877);
   hnsig->SetBinContent(58,452.3874);
   hnsig->SetBinContent(59,441.162);
   hnsig->SetBinContent(60,429.8367);
   hnsig->SetBinContent(61,417.9614);
   hnsig->SetBinContent(62,406.3111);
   hnsig->SetBinContent(63,393.6857);
   hnsig->SetBinContent(64,382.4104);
   hnsig->SetBinContent(65,369.5101);
   hnsig->SetBinContent(66,356.9097);
   hnsig->SetBinContent(67,344.6844);
   hnsig->SetBinContent(68,330.759);
   hnsig->SetBinContent(69,317.5087);
   hnsig->SetBinContent(70,303.6583);
   hnsig->SetBinContent(71,290.7579);
   hnsig->SetBinContent(72,277.7576);
   hnsig->SetBinContent(73,265.7072);
   hnsig->SetBinContent(74,253.8819);
   hnsig->SetBinContent(75,240.6566);
   hnsig->SetBinContent(76,227.8062);
   hnsig->SetBinContent(77,214.9559);
   hnsig->SetBinContent(78,199.4054);
   hnsig->SetBinContent(79,185.1801);
   hnsig->SetBinContent(80,170.9297);
   hnsig->SetBinContent(81,155.6543);
   hnsig->SetBinContent(82,141.0038);
   hnsig->SetBinContent(83,127.3285);
   hnsig->SetBinContent(84,113.3031);
   hnsig->SetBinContent(85,99.70272);
   hnsig->SetBinContent(86,86.57736);
   hnsig->SetBinContent(87,73.95202);
   hnsig->SetBinContent(88,60.22664);
   hnsig->SetBinContent(89,46.92628);
   hnsig->SetBinContent(90,31.55086);
   hnsig->SetBinContent(91,18.3505);
   hnsig->SetBinContent(92,7.550206);
   hnsig->SetBinContent(93,1.82505);
   hnsig->SetBinContent(94,0.1000027);
   hnsig->SetMinimum(0);
   hnsig->SetMaximum(4000);
   hnsig->SetEntries(100);
   hnsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnsig->SetLineColor(ci);
   hnsig->SetLineWidth(2);
   hnsig->SetMarkerStyle(20);
   hnsig->SetMarkerSize(0.3);
   hnsig->GetXaxis()->SetTitle("f_{L} cut");
   hnsig->GetXaxis()->SetNdivisions(506);
   hnsig->GetXaxis()->SetLabelFont(42);
   hnsig->GetXaxis()->SetLabelOffset(0.015);
   hnsig->GetXaxis()->SetLabelSize(0.06);
   hnsig->GetXaxis()->SetTitleSize(0.07);
   hnsig->GetXaxis()->SetTitleFont(42);
   hnsig->GetYaxis()->SetTitle("N   ");
   hnsig->GetYaxis()->SetNdivisions(506);
   hnsig->GetYaxis()->SetLabelFont(42);
   hnsig->GetYaxis()->SetLabelOffset(0.015);
   hnsig->GetYaxis()->SetLabelSize(0.06);
   hnsig->GetYaxis()->SetTitleSize(0.07);
   hnsig->GetYaxis()->SetTitleOffset(1.1);
   hnsig->GetYaxis()->SetTitleFont(42);
   hnsig->GetZaxis()->SetLabelFont(42);
   hnsig->GetZaxis()->SetLabelOffset(0.015);
   hnsig->GetZaxis()->SetLabelSize(0.06);
   hnsig->GetZaxis()->SetTitleSize(0.07);
   hnsig->GetZaxis()->SetTitleOffset(1.1);
   hnsig->GetZaxis()->SetTitleFont(42);
   hnsig->Draw("same");
   
   leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hnsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hnbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_2->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_3
   c0_3 = new TPad("c0_3", "c0_3",0.6766667,0.01,0.99,0.99);
   c0_3->Draw();
   c0_3->cd();
   c0_3->Range(-0.2266667,-4.864865,1.106667,22.16216);
   c0_3->SetFillColor(10);
   c0_3->SetBorderMode(0);
   c0_3->SetBorderSize(2);
   c0_3->SetTickx(1);
   c0_3->SetTicky(1);
   c0_3->SetLeftMargin(0.17);
   c0_3->SetRightMargin(0.08);
   c0_3->SetTopMargin(0.08);
   c0_3->SetBottomMargin(0.18);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   
   TH1 *hssb = new TH1F("hssb","hssb",100,0,1);
   hssb->SetBinContent(0,15.08698);
   hssb->SetBinContent(1,15.08698);
   hssb->SetBinContent(2,15.29549);
   hssb->SetBinContent(3,15.44672);
   hssb->SetBinContent(4,15.60843);
   hssb->SetBinContent(5,15.75983);
   hssb->SetBinContent(6,15.90896);
   hssb->SetBinContent(7,15.98548);
   hssb->SetBinContent(8,16.17772);
   hssb->SetBinContent(9,16.29358);
   hssb->SetBinContent(10,16.45037);
   hssb->SetBinContent(11,16.52702);
   hssb->SetBinContent(12,16.6297);
   hssb->SetBinContent(13,16.72824);
   hssb->SetBinContent(14,16.78567);
   hssb->SetBinContent(15,16.80297);
   hssb->SetBinContent(16,16.85222);
   hssb->SetBinContent(17,16.88078);
   hssb->SetBinContent(18,16.87614);
   hssb->SetBinContent(19,16.85173);
   hssb->SetBinContent(20,16.80986);
   hssb->SetBinContent(21,16.81582);
   hssb->SetBinContent(22,16.81085);
   hssb->SetBinContent(23,16.82906);
   hssb->SetBinContent(24,16.79194);
   hssb->SetBinContent(25,16.77941);
   hssb->SetBinContent(26,16.71355);
   hssb->SetBinContent(27,16.71145);
   hssb->SetBinContent(28,16.77443);
   hssb->SetBinContent(29,16.74768);
   hssb->SetBinContent(30,16.69232);
   hssb->SetBinContent(31,16.66195);
   hssb->SetBinContent(32,16.61503);
   hssb->SetBinContent(33,16.58056);
   hssb->SetBinContent(34,16.52599);
   hssb->SetBinContent(35,16.41182);
   hssb->SetBinContent(36,16.30743);
   hssb->SetBinContent(37,16.26039);
   hssb->SetBinContent(38,16.25937);
   hssb->SetBinContent(39,16.19547);
   hssb->SetBinContent(40,16.14752);
   hssb->SetBinContent(41,16.09364);
   hssb->SetBinContent(42,16.07824);
   hssb->SetBinContent(43,16.06025);
   hssb->SetBinContent(44,15.98012);
   hssb->SetBinContent(45,15.94435);
   hssb->SetBinContent(46,15.89119);
   hssb->SetBinContent(47,15.79993);
   hssb->SetBinContent(48,15.70931);
   hssb->SetBinContent(49,15.60444);
   hssb->SetBinContent(50,15.4744);
   hssb->SetBinContent(51,15.36777);
   hssb->SetBinContent(52,15.30511);
   hssb->SetBinContent(53,15.26893);
   hssb->SetBinContent(54,15.2097);
   hssb->SetBinContent(55,15.05375);
   hssb->SetBinContent(56,14.92167);
   hssb->SetBinContent(57,14.77364);
   hssb->SetBinContent(58,14.67893);
   hssb->SetBinContent(59,14.59203);
   hssb->SetBinContent(60,14.556);
   hssb->SetBinContent(61,14.38656);
   hssb->SetBinContent(62,14.23374);
   hssb->SetBinContent(63,14.05784);
   hssb->SetBinContent(64,13.94943);
   hssb->SetBinContent(65,13.76819);
   hssb->SetBinContent(66,13.59955);
   hssb->SetBinContent(67,13.52228);
   hssb->SetBinContent(68,13.25509);
   hssb->SetBinContent(69,13.13992);
   hssb->SetBinContent(70,12.83701);
   hssb->SetBinContent(71,12.63366);
   hssb->SetBinContent(72,12.38742);
   hssb->SetBinContent(73,12.18679);
   hssb->SetBinContent(74,11.91498);
   hssb->SetBinContent(75,11.71191);
   hssb->SetBinContent(76,11.43416);
   hssb->SetBinContent(77,11.27476);
   hssb->SetBinContent(78,10.93567);
   hssb->SetBinContent(79,10.53722);
   hssb->SetBinContent(80,10.2679);
   hssb->SetBinContent(81,9.80774);
   hssb->SetBinContent(82,9.403107);
   hssb->SetBinContent(83,9.029013);
   hssb->SetBinContent(84,8.624728);
   hssb->SetBinContent(85,8.243818);
   hssb->SetBinContent(86,7.757214);
   hssb->SetBinContent(87,7.171909);
   hssb->SetBinContent(88,6.540406);
   hssb->SetBinContent(89,5.85798);
   hssb->SetBinContent(90,4.973001);
   hssb->SetBinContent(91,4.025929);
   hssb->SetBinContent(92,2.599062);
   hssb->SetBinContent(93,1.134392);
   hssb->SetBinContent(94,0.3162321);
   hssb->SetMinimum(0);
   hssb->SetMaximum(20);
   hssb->SetEntries(95);
   hssb->SetStats(0);
   hssb->SetLineWidth(2);
   hssb->SetMarkerStyle(20);
   hssb->SetMarkerSize(0.3);
   hssb->GetXaxis()->SetTitle("f_{L} cut");
   hssb->GetXaxis()->SetNdivisions(506);
   hssb->GetXaxis()->SetLabelFont(42);
   hssb->GetXaxis()->SetLabelOffset(0.015);
   hssb->GetXaxis()->SetLabelSize(0.06);
   hssb->GetXaxis()->SetTitleSize(0.07);
   hssb->GetXaxis()->SetTitleFont(42);
   hssb->GetYaxis()->SetTitle("S/#sqrt{S+B}");
   hssb->GetYaxis()->SetNdivisions(506);
   hssb->GetYaxis()->SetLabelFont(42);
   hssb->GetYaxis()->SetLabelOffset(0.015);
   hssb->GetYaxis()->SetLabelSize(0.06);
   hssb->GetYaxis()->SetTitleSize(0.07);
   hssb->GetYaxis()->SetTitleOffset(1.1);
   hssb->GetYaxis()->SetTitleFont(42);
   hssb->GetZaxis()->SetLabelFont(42);
   hssb->GetZaxis()->SetLabelOffset(0.015);
   hssb->GetZaxis()->SetLabelSize(0.06);
   hssb->GetZaxis()->SetTitleSize(0.07);
   hssb->GetZaxis()->SetTitleOffset(1.1);
   hssb->GetZaxis()->SetTitleFont(42);
   hssb->Draw("");
   TLine *line = new TLine(0.165,0,0.165,20);

   ci = TColor::GetColor("#000000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveLabel *pl = new TPaveLabel(0.175,4,0.665,7,"f_{L}>0.16","");
   pl->SetBorderSize(0);
   pl->SetFillColor(10);
   pl->SetLineWidth(2);
   pl->SetTextFont(42);
   pl->SetTextSize(0.99);
   pl->Draw();
   c0_3->Modified();
   c0->cd();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> lh_mu_mi_lr.C <==
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Jun 30 18:52:20 2009) by ROOT version5.22/00
   TCanvas *c0 = new TCanvas("c0", "c0",0,0,900,300);
   gStyle->SetOptStat(0);
   c0->Range(0,0,1,1);
   c0->SetFillColor(10);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.17);
   c0->SetRightMargin(0.08);
   c0->SetTopMargin(0.08);
   c0->SetBottomMargin(0.18);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c0_1
   TPad *c0_1 = new TPad("c0_1", "c0_1",0.01,0.01,0.3233333,0.99);
   c0_1->Draw();
   c0_1->cd();
   c0_1->Range(-0.2266667,-72.97297,1.106667,332.4324);
   c0_1->SetFillColor(10);
   c0_1->SetBorderMode(0);
   c0_1->SetBorderSize(2);
   c0_1->SetTickx(1);
   c0_1->SetTicky(1);
   c0_1->SetLeftMargin(0.17);
   c0_1->SetRightMargin(0.08);
   c0_1->SetTopMargin(0.08);
   c0_1->SetBottomMargin(0.18);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   
   TH1 *hlhbkg = new TH1F("hlhbkg","hlhbkg",100,0,1);
   hlhbkg->SetBinContent(1,165.9387);
   hlhbkg->SetBinContent(2,175.2646);
   hlhbkg->SetBinContent(3,218.7123);
   hlhbkg->SetBinContent(4,239.441);
   hlhbkg->SetBinContent(5,223.7903);
   hlhbkg->SetBinContent(6,195.862);
   hlhbkg->SetBinContent(7,203.5999);
   hlhbkg->SetBinContent(8,190.3538);
   hlhbkg->SetBinContent(9,182.3566);
   hlhbkg->SetBinContent(10,142.3306);
   hlhbkg->SetBinContent(11,144.6487);
   hlhbkg->SetBinContent(12,146.9998);
   hlhbkg->SetBinContent(13,168.8645);
   hlhbkg->SetBinContent(14,136.8977);
   hlhbkg->SetBinContent(15,192.0188);
   hlhbkg->SetBinContent(16,123.6463);
   hlhbkg->SetBinContent(17,110.3397);
   hlhbkg->SetBinContent(18,94.73895);
   hlhbkg->SetBinContent(19,119.7548);
   hlhbkg->SetBinContent(20,117.391);
   hlhbkg->SetBinContent(21,109.9819);
   hlhbkg->SetBinContent(22,84.55946);
   hlhbkg->SetBinContent(23,105.9816);
   hlhbkg->SetBinContent(24,102.4377);
   hlhbkg->SetBinContent(25,90.89066);
   hlhbkg->SetBinContent(26,87.52344);
   hlhbkg->SetBinContent(27,79.87014);
   hlhbkg->SetBinContent(28,65.4116);
   hlhbkg->SetBinContent(29,74.58674);
   hlhbkg->SetBinContent(30,70.59709);
   hlhbkg->SetBinContent(31,74.68571);
   hlhbkg->SetBinContent(32,65.81416);
   hlhbkg->SetBinContent(33,62.63938);
   hlhbkg->SetBinContent(34,62.39737);
   hlhbkg->SetBinContent(35,69.5526);
   hlhbkg->SetBinContent(36,62.17857);
   hlhbkg->SetBinContent(37,62.002);
   hlhbkg->SetBinContent(38,63.41701);
   hlhbkg->SetBinContent(39,58.7669);
   hlhbkg->SetBinContent(40,64.06881);
   hlhbkg->SetBinContent(41,60.06332);
   hlhbkg->SetBinContent(42,64.33221);
   hlhbkg->SetBinContent(43,35.30237);
   hlhbkg->SetBinContent(44,70.36189);
   hlhbkg->SetBinContent(45,40.91703);
   hlhbkg->SetBinContent(46,42.90192);
   hlhbkg->SetBinContent(47,72.45725);
   hlhbkg->SetBinContent(48,45.00126);
   hlhbkg->SetBinContent(49,47.60202);
   hlhbkg->SetBinContent(50,45.06949);
   hlhbkg->SetBinContent(51,38.23901);
   hlhbkg->SetBinContent(52,34.78897);
   hlhbkg->SetBinContent(53,38.34357);
   hlhbkg->SetBinContent(54,41.30719);
   hlhbkg->SetBinContent(55,30.61076);
   hlhbkg->SetBinContent(56,27.10047);
   hlhbkg->SetBinContent(57,33.64668);
   hlhbkg->SetBinContent(58,36.6334);
   hlhbkg->SetBinContent(59,33.29859);
   hlhbkg->SetBinContent(60,25.99446);
   hlhbkg->SetBinContent(61,35.13383);
   hlhbkg->SetBinContent(62,35.35778);
   hlhbkg->SetBinContent(63,31.67969);
   hlhbkg->SetBinContent(64,32.19967);
   hlhbkg->SetBinContent(65,30.32235);
   hlhbkg->SetBinContent(66,23.00993);
   hlhbkg->SetBinContent(67,33.03315);
   hlhbkg->SetBinContent(68,30.22588);
   hlhbkg->SetBinContent(69,24.66723);
   hlhbkg->SetBinContent(70,28.72607);
   hlhbkg->SetBinContent(71,18.41803);
   hlhbkg->SetBinContent(72,23.66858);
   hlhbkg->SetBinContent(73,23.25472);
   hlhbkg->SetBinContent(74,19.65752);
   hlhbkg->SetBinContent(75,19.56382);
   hlhbkg->SetBinContent(76,16.97514);
   hlhbkg->SetBinContent(77,30.44637);
   hlhbkg->SetBinContent(78,27.25014);
   hlhbkg->SetBinContent(79,21.55385);
   hlhbkg->SetBinContent(80,22.27157);
   hlhbkg->SetBinContent(81,16.99486);
   hlhbkg->SetBinContent(82,25.75248);
   hlhbkg->SetBinContent(83,17.5045);
   hlhbkg->SetBinContent(84,20.66727);
   hlhbkg->SetBinContent(85,23.55458);
   hlhbkg->SetBinContent(86,25.356);
   hlhbkg->SetBinContent(87,21.57382);
   hlhbkg->SetBinContent(88,23.53582);
   hlhbkg->SetBinContent(89,13.25099);
   hlhbkg->SetBinContent(90,12.45488);
   hlhbkg->SetBinContent(91,7.607164);
   hlhbkg->SetBinContent(92,20.99788);
   hlhbkg->SetBinContent(93,6.051652);
   hlhbkg->SetBinContent(94,0.6592271);
   hlhbkg->SetMinimum(0);
   hlhbkg->SetMaximum(300);
   hlhbkg->SetEntries(14664);
   hlhbkg->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000000");
   hlhbkg->SetLineColor(ci);
   hlhbkg->SetLineStyle(2);
   hlhbkg->SetLineWidth(2);
   hlhbkg->SetMarkerStyle(20);
   hlhbkg->SetMarkerSize(0.3);
   hlhbkg->GetXaxis()->SetTitle("f_{L}");
   hlhbkg->GetXaxis()->SetNdivisions(506);
   hlhbkg->GetXaxis()->SetLabelFont(42);
   hlhbkg->GetXaxis()->SetLabelOffset(0.015);
   hlhbkg->GetXaxis()->SetLabelSize(0.06);
   hlhbkg->GetXaxis()->SetTitleSize(0.07);
   hlhbkg->GetXaxis()->SetTitleFont(42);
   hlhbkg->GetYaxis()->SetTitle("N   ");
   hlhbkg->GetYaxis()->SetNdivisions(506);
   hlhbkg->GetYaxis()->SetLabelFont(42);
   hlhbkg->GetYaxis()->SetLabelOffset(0.015);
   hlhbkg->GetYaxis()->SetLabelSize(0.06);
   hlhbkg->GetYaxis()->SetTitleSize(0.07);
   hlhbkg->GetYaxis()->SetTitleOffset(1.1);
   hlhbkg->GetYaxis()->SetTitleFont(42);
   hlhbkg->GetZaxis()->SetLabelFont(42);
   hlhbkg->GetZaxis()->SetLabelOffset(0.015);
   hlhbkg->GetZaxis()->SetLabelSize(0.06);
   hlhbkg->GetZaxis()->SetTitleSize(0.07);
   hlhbkg->GetZaxis()->SetTitleOffset(1.1);
   hlhbkg->GetZaxis()->SetTitleFont(42);
   hlhbkg->Draw("");
   
   TH1 *hlhsig = new TH1F("hlhsig","hlhsig",100,0,1);
   hlhsig->SetBinContent(1,5.8);
   hlhsig->SetBinContent(2,8.125);
   hlhsig->SetBinContent(3,10.075);
   hlhsig->SetBinContent(4,12.25);
   hlhsig->SetBinContent(5,13.7);
   hlhsig->SetBinContent(6,16);
   hlhsig->SetBinContent(7,15.6);
   hlhsig->SetBinContent(8,16.2);
   hlhsig->SetBinContent(9,17.175);
   hlhsig->SetBinContent(10,17.175);
   hlhsig->SetBinContent(11,18.35);
   hlhsig->SetBinContent(12,17.6);
   hlhsig->SetBinContent(13,18.45);
   hlhsig->SetBinContent(14,17.625);
   hlhsig->SetBinContent(15,19.775);
   hlhsig->SetBinContent(16,19.325);
   hlhsig->SetBinContent(17,18.625);
   hlhsig->SetBinContent(18,17.375);
   hlhsig->SetBinContent(19,20.025);
   hlhsig->SetBinContent(20,18.325);
   hlhsig->SetBinContent(21,19.075);
   hlhsig->SetBinContent(22,19.95);
   hlhsig->SetBinContent(23,18.4);
   hlhsig->SetBinContent(24,19.3);
   hlhsig->SetBinContent(25,18.55);
   hlhsig->SetBinContent(26,19.325);
   hlhsig->SetBinContent(27,20.975);
   hlhsig->SetBinContent(28,19.15);
   hlhsig->SetBinContent(29,19.975);
   hlhsig->SetBinContent(30,19.4);
   hlhsig->SetBinContent(31,20.5);
   hlhsig->SetBinContent(32,19.575);
   hlhsig->SetBinContent(33,18.775);
   hlhsig->SetBinContent(34,19.45);
   hlhsig->SetBinContent(35,20.325);
   hlhsig->SetBinContent(36,18.125);
   hlhsig->SetBinContent(37,18.125);
   hlhsig->SetBinContent(38,19.3);
   hlhsig->SetBinContent(39,20.6);
   hlhsig->SetBinContent(40,18.9);
   hlhsig->SetBinContent(41,18.6);
   hlhsig->SetBinContent(42,17.725);
   hlhsig->SetBinContent(43,18.825);
   hlhsig->SetBinContent(44,18.675);
   hlhsig->SetBinContent(45,19);
   hlhsig->SetBinContent(46,18.725);
   hlhsig->SetBinContent(47,20.275);
   hlhsig->SetBinContent(48,18.125);
   hlhsig->SetBinContent(49,17.25);
   hlhsig->SetBinContent(50,18.25);
   hlhsig->SetBinContent(51,20.125);
   hlhsig->SetBinContent(52,19.275);
   hlhsig->SetBinContent(53,17.9);
   hlhsig->SetBinContent(54,19.85);
   hlhsig->SetBinContent(55,19.225);
   hlhsig->SetBinContent(56,20.1);
   hlhsig->SetBinContent(57,20.45);
   hlhsig->SetBinContent(58,19.05);
   hlhsig->SetBinContent(59,19.9);
   hlhsig->SetBinContent(60,20.625);
   hlhsig->SetBinContent(61,22.175);
   hlhsig->SetBinContent(62,20.7);
   hlhsig->SetBinContent(63,20.725);
   hlhsig->SetBinContent(64,20.825);
   hlhsig->SetBinContent(65,21.275);
   hlhsig->SetBinContent(66,22.35);
   hlhsig->SetBinContent(67,21.6);
   hlhsig->SetBinContent(68,22.725);
   hlhsig->SetBinContent(69,23.225);
   hlhsig->SetBinContent(70,21.925);
   hlhsig->SetBinContent(71,24.225);
   hlhsig->SetBinContent(72,22.925);
   hlhsig->SetBinContent(73,23.1);
   hlhsig->SetBinContent(74,25.45);
   hlhsig->SetBinContent(75,25.625);
   hlhsig->SetBinContent(76,24.7);
   hlhsig->SetBinContent(77,25.85);
   hlhsig->SetBinContent(78,27.05);
   hlhsig->SetBinContent(79,27.8);
   hlhsig->SetBinContent(80,31.9);
   hlhsig->SetBinContent(81,32);
   hlhsig->SetBinContent(82,31.75);
   hlhsig->SetBinContent(83,31.55);
   hlhsig->SetBinContent(84,31.625);
   hlhsig->SetBinContent(85,32.475);
   hlhsig->SetBinContent(86,36);
   hlhsig->SetBinContent(87,39.15);
   hlhsig->SetBinContent(88,39.35);
   hlhsig->SetBinContent(89,37.225);
   hlhsig->SetBinContent(90,34.225);
   hlhsig->SetBinContent(91,34.35);
   hlhsig->SetBinContent(92,39.35);
   hlhsig->SetBinContent(93,36.25);
   hlhsig->SetBinContent(94,9.1);
   hlhsig->SetMinimum(0);
   hlhsig->SetMaximum(300);
   hlhsig->SetEntries(81114);
   hlhsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hlhsig->SetLineColor(ci);
   hlhsig->SetLineWidth(2);
   hlhsig->SetMarkerStyle(20);
   hlhsig->SetMarkerSize(0.3);
   hlhsig->GetXaxis()->SetTitle("f_{L}");
   hlhsig->GetXaxis()->SetNdivisions(506);
   hlhsig->GetXaxis()->SetLabelFont(42);
   hlhsig->GetXaxis()->SetLabelOffset(0.015);
   hlhsig->GetXaxis()->SetLabelSize(0.06);
   hlhsig->GetXaxis()->SetTitleSize(0.07);
   hlhsig->GetXaxis()->SetTitleFont(42);
   hlhsig->GetYaxis()->SetTitle("N   ");
   hlhsig->GetYaxis()->SetNdivisions(506);
   hlhsig->GetYaxis()->SetLabelFont(42);
   hlhsig->GetYaxis()->SetLabelOffset(0.015);
   hlhsig->GetYaxis()->SetLabelSize(0.06);
   hlhsig->GetYaxis()->SetTitleSize(0.07);
   hlhsig->GetYaxis()->SetTitleOffset(1.1);
   hlhsig->GetYaxis()->SetTitleFont(42);
   hlhsig->GetZaxis()->SetLabelFont(42);
   hlhsig->GetZaxis()->SetLabelOffset(0.015);
   hlhsig->GetZaxis()->SetLabelSize(0.06);
   hlhsig->GetZaxis()->SetTitleSize(0.07);
   hlhsig->GetZaxis()->SetTitleOffset(1.1);
   hlhsig->GetZaxis()->SetTitleFont(42);
   hlhsig->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlhsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hlhbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_1->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_2
   c0_2 = new TPad("c0_2", "c0_2",0.3433333,0.01,0.6566667,0.99);
   c0_2->Draw();
   c0_2->cd();
   c0_2->Range(-0.2266667,-1945.946,1.106667,8864.865);
   c0_2->SetFillColor(10);
   c0_2->SetBorderMode(0);
   c0_2->SetBorderSize(2);
   c0_2->SetTickx(1);
   c0_2->SetTicky(1);
   c0_2->SetLeftMargin(0.17);
   c0_2->SetRightMargin(0.08);
   c0_2->SetTopMargin(0.08);
   c0_2->SetBottomMargin(0.18);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   
   TH1 *hnbkg = new TH1F("hnbkg","hnbkg",100,0,1);
   hnbkg->SetBinContent(0,6437.661);
   hnbkg->SetBinContent(1,6437.661);
   hnbkg->SetBinContent(2,6271.723);
   hnbkg->SetBinContent(3,6096.458);
   hnbkg->SetBinContent(4,5877.746);
   hnbkg->SetBinContent(5,5638.305);
   hnbkg->SetBinContent(6,5414.514);
   hnbkg->SetBinContent(7,5218.652);
   hnbkg->SetBinContent(8,5015.052);
   hnbkg->SetBinContent(9,4824.699);
   hnbkg->SetBinContent(10,4642.342);
   hnbkg->SetBinContent(11,4500.011);
   hnbkg->SetBinContent(12,4355.363);
   hnbkg->SetBinContent(13,4208.363);
   hnbkg->SetBinContent(14,4039.499);
   hnbkg->SetBinContent(15,3902.601);
   hnbkg->SetBinContent(16,3710.582);
   hnbkg->SetBinContent(17,3586.936);
   hnbkg->SetBinContent(18,3476.596);
   hnbkg->SetBinContent(19,3381.857);
   hnbkg->SetBinContent(20,3262.102);
   hnbkg->SetBinContent(21,3144.711);
   hnbkg->SetBinContent(22,3034.729);
   hnbkg->SetBinContent(23,2950.17);
   hnbkg->SetBinContent(24,2844.188);
   hnbkg->SetBinContent(25,2741.75);
   hnbkg->SetBinContent(26,2650.86);
   hnbkg->SetBinContent(27,2563.336);
   hnbkg->SetBinContent(28,2483.466);
   hnbkg->SetBinContent(29,2418.055);
   hnbkg->SetBinContent(30,2343.468);
   hnbkg->SetBinContent(31,2272.871);
   hnbkg->SetBinContent(32,2198.185);
   hnbkg->SetBinContent(33,2132.371);
   hnbkg->SetBinContent(34,2069.732);
   hnbkg->SetBinContent(35,2007.334);
   hnbkg->SetBinContent(36,1937.782);
   hnbkg->SetBinContent(37,1875.603);
   hnbkg->SetBinContent(38,1813.601);
   hnbkg->SetBinContent(39,1750.184);
   hnbkg->SetBinContent(40,1691.417);
   hnbkg->SetBinContent(41,1627.348);
   hnbkg->SetBinContent(42,1567.285);
   hnbkg->SetBinContent(43,1502.953);
   hnbkg->SetBinContent(44,1467.65);
   hnbkg->SetBinContent(45,1397.289);
   hnbkg->SetBinContent(46,1356.371);
   hnbkg->SetBinContent(47,1313.47);
   hnbkg->SetBinContent(48,1241.012);
   hnbkg->SetBinContent(49,1196.011);
   hnbkg->SetBinContent(50,1148.409);
   hnbkg->SetBinContent(51,1103.34);
   hnbkg->SetBinContent(52,1065.101);
   hnbkg->SetBinContent(53,1030.312);
   hnbkg->SetBinContent(54,991.968);
   hnbkg->SetBinContent(55,950.6608);
   hnbkg->SetBinContent(56,920.05);
   hnbkg->SetBinContent(57,892.9496);
   hnbkg->SetBinContent(58,859.3029);
   hnbkg->SetBinContent(59,822.6695);
   hnbkg->SetBinContent(60,789.3709);
   hnbkg->SetBinContent(61,763.3765);
   hnbkg->SetBinContent(62,728.2426);
   hnbkg->SetBinContent(63,692.8848);
   hnbkg->SetBinContent(64,661.2051);
   hnbkg->SetBinContent(65,629.0055);
   hnbkg->SetBinContent(66,598.6831);
   hnbkg->SetBinContent(67,575.6732);
   hnbkg->SetBinContent(68,542.6401);
   hnbkg->SetBinContent(69,512.4142);
   hnbkg->SetBinContent(70,487.7469);
   hnbkg->SetBinContent(71,459.0209);
   hnbkg->SetBinContent(72,440.6028);
   hnbkg->SetBinContent(73,416.9343);
   hnbkg->SetBinContent(74,393.6795);
   hnbkg->SetBinContent(75,374.022);
   hnbkg->SetBinContent(76,354.4582);
   hnbkg->SetBinContent(77,337.483);
   hnbkg->SetBinContent(78,307.0367);
   hnbkg->SetBinContent(79,279.7865);
   hnbkg->SetBinContent(80,258.2327);
   hnbkg->SetBinContent(81,235.9611);
   hnbkg->SetBinContent(82,218.9663);
   hnbkg->SetBinContent(83,193.2138);
   hnbkg->SetBinContent(84,175.7093);
   hnbkg->SetBinContent(85,155.042);
   hnbkg->SetBinContent(86,131.4874);
   hnbkg->SetBinContent(87,106.1314);
   hnbkg->SetBinContent(88,84.55761);
   hnbkg->SetBinContent(89,61.02179);
   hnbkg->SetBinContent(90,47.7708);
   hnbkg->SetBinContent(91,35.31592);
   hnbkg->SetBinContent(92,27.70875);
   hnbkg->SetBinContent(93,6.710879);
   hnbkg->SetBinContent(94,0.6592271);
   hnbkg->SetMinimum(0);
   hnbkg->SetMaximum(8000);
   hnbkg->SetEntries(100);
   hnbkg->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnbkg->SetLineColor(ci);
   hnbkg->SetLineStyle(2);
   hnbkg->SetLineWidth(2);
   hnbkg->SetMarkerStyle(20);
   hnbkg->SetMarkerSize(0.3);
   hnbkg->GetXaxis()->SetTitle("f_{L} cut");
   hnbkg->GetXaxis()->SetNdivisions(506);
   hnbkg->GetXaxis()->SetLabelFont(42);
   hnbkg->GetXaxis()->SetLabelOffset(0.015);
   hnbkg->GetXaxis()->SetLabelSize(0.06);
   hnbkg->GetXaxis()->SetTitleSize(0.07);
   hnbkg->GetXaxis()->SetTitleFont(42);
   hnbkg->GetYaxis()->SetTitle("N   ");
   hnbkg->GetYaxis()->SetNdivisions(506);
   hnbkg->GetYaxis()->SetLabelFont(42);
   hnbkg->GetYaxis()->SetLabelOffset(0.015);
   hnbkg->GetYaxis()->SetLabelSize(0.06);
   hnbkg->GetYaxis()->SetTitleSize(0.07);
   hnbkg->GetYaxis()->SetTitleOffset(1.1);
   hnbkg->GetYaxis()->SetTitleFont(42);
   hnbkg->GetZaxis()->SetLabelFont(42);
   hnbkg->GetZaxis()->SetLabelOffset(0.015);
   hnbkg->GetZaxis()->SetLabelSize(0.06);
   hnbkg->GetZaxis()->SetTitleSize(0.07);
   hnbkg->GetZaxis()->SetTitleOffset(1.1);
   hnbkg->GetZaxis()->SetTitleFont(42);
   hnbkg->Draw("");
   
   TH1 *hnsig = new TH1F("hnsig","hnsig",100,0,1);
   hnsig->SetBinContent(0,2027.85);
   hnsig->SetBinContent(1,2027.85);
   hnsig->SetBinContent(2,2022.05);
   hnsig->SetBinContent(3,2013.925);
   hnsig->SetBinContent(4,2003.85);
   hnsig->SetBinContent(5,1991.6);
   hnsig->SetBinContent(6,1977.9);
   hnsig->SetBinContent(7,1961.9);
   hnsig->SetBinContent(8,1946.3);
   hnsig->SetBinContent(9,1930.1);
   hnsig->SetBinContent(10,1912.925);
   hnsig->SetBinContent(11,1895.75);
   hnsig->SetBinContent(12,1877.4);
   hnsig->SetBinContent(13,1859.8);
   hnsig->SetBinContent(14,1841.35);
   hnsig->SetBinContent(15,1823.725);
   hnsig->SetBinContent(16,1803.95);
   hnsig->SetBinContent(17,1784.625);
   hnsig->SetBinContent(18,1766);
   hnsig->SetBinContent(19,1748.625);
   hnsig->SetBinContent(20,1728.6);
   hnsig->SetBinContent(21,1710.275);
   hnsig->SetBinContent(22,1691.2);
   hnsig->SetBinContent(23,1671.25);
   hnsig->SetBinContent(24,1652.85);
   hnsig->SetBinContent(25,1633.55);
   hnsig->SetBinContent(26,1615);
   hnsig->SetBinContent(27,1595.675);
   hnsig->SetBinContent(28,1574.7);
   hnsig->SetBinContent(29,1555.55);
   hnsig->SetBinContent(30,1535.575);
   hnsig->SetBinContent(31,1516.175);
   hnsig->SetBinContent(32,1495.675);
   hnsig->SetBinContent(33,1476.1);
   hnsig->SetBinContent(34,1457.325);
   hnsig->SetBinContent(35,1437.875);
   hnsig->SetBinContent(36,1417.55);
   hnsig->SetBinContent(37,1399.425);
   hnsig->SetBinContent(38,1381.3);
   hnsig->SetBinContent(39,1362);
   hnsig->SetBinContent(40,1341.4);
   hnsig->SetBinContent(41,1322.5);
   hnsig->SetBinContent(42,1303.9);
   hnsig->SetBinContent(43,1286.175);
   hnsig->SetBinContent(44,1267.35);
   hnsig->SetBinContent(45,1248.675);
   hnsig->SetBinContent(46,1229.675);
   hnsig->SetBinContent(47,1210.95);
   hnsig->SetBinContent(48,1190.675);
   hnsig->SetBinContent(49,1172.55);
   hnsig->SetBinContent(50,1155.3);
   hnsig->SetBinContent(51,1137.05);
   hnsig->SetBinContent(52,1116.925);
   hnsig->SetBinContent(53,1097.65);
   hnsig->SetBinContent(54,1079.75);
   hnsig->SetBinContent(55,1059.9);
   hnsig->SetBinContent(56,1040.675);
   hnsig->SetBinContent(57,1020.575);
   hnsig->SetBinContent(58,1000.125);
   hnsig->SetBinContent(59,981.075);
   hnsig->SetBinContent(60,961.175);
   hnsig->SetBinContent(61,940.55);
   hnsig->SetBinContent(62,918.375);
   hnsig->SetBinContent(63,897.675);
   hnsig->SetBinContent(64,876.95);
   hnsig->SetBinContent(65,856.125);
   hnsig->SetBinContent(66,834.85);
   hnsig->SetBinContent(67,812.5);
   hnsig->SetBinContent(68,790.9);
   hnsig->SetBinContent(69,768.175);
   hnsig->SetBinContent(70,744.95);
   hnsig->SetBinContent(71,723.025);
   hnsig->SetBinContent(72,698.8);
   hnsig->SetBinContent(73,675.875);
   hnsig->SetBinContent(74,652.775);
   hnsig->SetBinContent(75,627.325);
   hnsig->SetBinContent(76,601.7);
   hnsig->SetBinContent(77,577);
   hnsig->SetBinContent(78,551.15);
   hnsig->SetBinContent(79,524.1);
   hnsig->SetBinContent(80,496.3);
   hnsig->SetBinContent(81,464.4);
   hnsig->SetBinContent(82,432.4);
   hnsig->SetBinContent(83,400.65);
   hnsig->SetBinContent(84,369.1);
   hnsig->SetBinContent(85,337.475);
   hnsig->SetBinContent(86,305);
   hnsig->SetBinContent(87,269);
   hnsig->SetBinContent(88,229.85);
   hnsig->SetBinContent(89,190.5);
   hnsig->SetBinContent(90,153.275);
   hnsig->SetBinContent(91,119.05);
   hnsig->SetBinContent(92,84.7);
   hnsig->SetBinContent(93,45.35);
   hnsig->SetBinContent(94,9.1);
   hnsig->SetMinimum(0);
   hnsig->SetMaximum(8000);
   hnsig->SetEntries(100);
   hnsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnsig->SetLineColor(ci);
   hnsig->SetLineWidth(2);
   hnsig->SetMarkerStyle(20);
   hnsig->SetMarkerSize(0.3);
   hnsig->GetXaxis()->SetTitle("f_{L} cut");
   hnsig->GetXaxis()->SetNdivisions(506);
   hnsig->GetXaxis()->SetLabelFont(42);
   hnsig->GetXaxis()->SetLabelOffset(0.015);
   hnsig->GetXaxis()->SetLabelSize(0.06);
   hnsig->GetXaxis()->SetTitleSize(0.07);
   hnsig->GetXaxis()->SetTitleFont(42);
   hnsig->GetYaxis()->SetTitle("N   ");
   hnsig->GetYaxis()->SetNdivisions(506);
   hnsig->GetYaxis()->SetLabelFont(42);
   hnsig->GetYaxis()->SetLabelOffset(0.015);
   hnsig->GetYaxis()->SetLabelSize(0.06);
   hnsig->GetYaxis()->SetTitleSize(0.07);
   hnsig->GetYaxis()->SetTitleOffset(1.1);
   hnsig->GetYaxis()->SetTitleFont(42);
   hnsig->GetZaxis()->SetLabelFont(42);
   hnsig->GetZaxis()->SetLabelOffset(0.015);
   hnsig->GetZaxis()->SetLabelSize(0.06);
   hnsig->GetZaxis()->SetTitleSize(0.07);
   hnsig->GetZaxis()->SetTitleOffset(1.1);
   hnsig->GetZaxis()->SetTitleFont(42);
   hnsig->Draw("same");
   
   leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hnsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hnbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_2->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_3
   c0_3 = new TPad("c0_3", "c0_3",0.6766667,0.01,0.99,0.99);
   c0_3->Draw();
   c0_3->cd();
   c0_3->Range(-0.2266667,-7.297297,1.106667,33.24324);
   c0_3->SetFillColor(10);
   c0_3->SetBorderMode(0);
   c0_3->SetBorderSize(2);
   c0_3->SetTickx(1);
   c0_3->SetTicky(1);
   c0_3->SetLeftMargin(0.17);
   c0_3->SetRightMargin(0.08);
   c0_3->SetTopMargin(0.08);
   c0_3->SetBottomMargin(0.18);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   
   TH1 *hssb = new TH1F("hssb","hssb",100,0,1);
   hssb->SetBinContent(0,22.03988);
   hssb->SetBinContent(1,22.03988);
   hssb->SetBinContent(2,22.20321);
   hssb->SetBinContent(3,22.36262);
   hssb->SetBinContent(4,22.57138);
   hssb->SetBinContent(5,22.80041);
   hssb->SetBinContent(6,23.00441);
   hssb->SetBinContent(7,23.1525);
   hssb->SetBinContent(8,23.32722);
   hssb->SetBinContent(9,23.48408);
   hssb->SetBinContent(10,23.62668);
   hssb->SetBinContent(11,23.70473);
   hssb->SetBinContent(12,23.78026);
   hssb->SetBinContent(13,23.87468);
   hssb->SetBinContent(14,24.01134);
   hssb->SetBinContent(15,24.10024);
   hssb->SetBinContent(16,24.29239);
   hssb->SetBinContent(17,24.34987);
   hssb->SetBinContent(18,24.39032);
   hssb->SetBinContent(19,24.4128);
   hssb->SetBinContent(20,24.46886);
   hssb->SetBinContent(21,24.5455);
   hssb->SetBinContent(22,24.60092);
   hssb->SetBinContent(23,24.58407);
   hssb->SetBinContent(24,24.64734);
   hssb->SetBinContent(25,24.69611);
   hssb->SetBinContent(26,24.72688);
   hssb->SetBinContent(27,24.74283);
   hssb->SetBinContent(28,24.71911);
   hssb->SetBinContent(29,24.67696);
   hssb->SetBinContent(30,24.65521);
   hssb->SetBinContent(31,24.63113);
   hssb->SetBinContent(32,24.60917);
   hssb->SetBinContent(33,24.57277);
   hssb->SetBinContent(34,24.53862);
   hssb->SetBinContent(35,24.49702);
   hssb->SetBinContent(36,24.47207);
   hssb->SetBinContent(37,24.45356);
   hssb->SetBinContent(38,24.43764);
   hssb->SetBinContent(39,24.41431);
   hssb->SetBinContent(40,24.35764);
   hssb->SetBinContent(41,24.34982);
   hssb->SetBinContent(42,24.33401);
   hssb->SetBinContent(43,24.35375);
   hssb->SetBinContent(44,24.2336);
   hssb->SetBinContent(45,24.2749);
   hssb->SetBinContent(46,24.18088);
   hssb->SetBinContent(47,24.10158);
   hssb->SetBinContent(48,24.14568);
   hssb->SetBinContent(49,24.0929);
   hssb->SetBinContent(50,24.07027);
   hssb->SetBinContent(51,24.02248);
   hssb->SetBinContent(52,23.9108);
   hssb->SetBinContent(53,23.7948);
   hssb->SetBinContent(54,23.72236);
   hssb->SetBinContent(55,23.63776);
   hssb->SetBinContent(56,23.50211);
   hssb->SetBinContent(57,23.33071);
   hssb->SetBinContent(58,23.19341);
   hssb->SetBinContent(59,23.10015);
   hssb->SetBinContent(60,22.97289);
   hssb->SetBinContent(61,22.78539);
   hssb->SetBinContent(62,22.63204);
   hssb->SetBinContent(63,22.50837);
   hssb->SetBinContent(64,22.36015);
   hssb->SetBinContent(65,22.21544);
   hssb->SetBinContent(66,22.0498);
   hssb->SetBinContent(67,21.80728);
   hssb->SetBinContent(68,21.65801);
   hssb->SetBinContent(69,21.4662);
   hssb->SetBinContent(70,21.21773);
   hssb->SetBinContent(71,21.02985);
   hssb->SetBinContent(72,20.70209);
   hssb->SetBinContent(73,20.44533);
   hssb->SetBinContent(74,20.17917);
   hssb->SetBinContent(75,19.82441);
   hssb->SetBinContent(76,19.45876);
   hssb->SetBinContent(77,19.08042);
   hssb->SetBinContent(78,18.8139);
   hssb->SetBinContent(79,18.48489);
   hssb->SetBinContent(80,18.0678);
   hssb->SetBinContent(81,17.54814);
   hssb->SetBinContent(82,16.94233);
   hssb->SetBinContent(83,16.44075);
   hssb->SetBinContent(84,15.81327);
   hssb->SetBinContent(85,15.20656);
   hssb->SetBinContent(86,14.59869);
   hssb->SetBinContent(87,13.88867);
   hssb->SetBinContent(88,12.96278);
   hssb->SetBinContent(89,12.01177);
   hssb->SetBinContent(90,10.80995);
   hssb->SetBinContent(91,9.581945);
   hssb->SetBinContent(92,7.988833);
   hssb->SetBinContent(93,6.285235);
   hssb->SetBinContent(94,2.912954);
   hssb->SetMinimum(0);
   hssb->SetMaximum(30);
   hssb->SetEntries(95);
   hssb->SetStats(0);
   hssb->SetLineWidth(2);
   hssb->SetMarkerStyle(20);
   hssb->SetMarkerSize(0.3);
   hssb->GetXaxis()->SetTitle("f_{L} cut");
   hssb->GetXaxis()->SetNdivisions(506);
   hssb->GetXaxis()->SetLabelFont(42);
   hssb->GetXaxis()->SetLabelOffset(0.015);
   hssb->GetXaxis()->SetLabelSize(0.06);
   hssb->GetXaxis()->SetTitleSize(0.07);
   hssb->GetXaxis()->SetTitleFont(42);
   hssb->GetYaxis()->SetTitle("S/#sqrt{S+B}");
   hssb->GetYaxis()->SetNdivisions(506);
   hssb->GetYaxis()->SetLabelFont(42);
   hssb->GetYaxis()->SetLabelOffset(0.015);
   hssb->GetYaxis()->SetLabelSize(0.06);
   hssb->GetYaxis()->SetTitleSize(0.07);
   hssb->GetYaxis()->SetTitleOffset(1.1);
   hssb->GetYaxis()->SetTitleFont(42);
   hssb->GetZaxis()->SetLabelFont(42);
   hssb->GetZaxis()->SetLabelOffset(0.015);
   hssb->GetZaxis()->SetLabelSize(0.06);
   hssb->GetZaxis()->SetTitleSize(0.07);
   hssb->GetZaxis()->SetTitleOffset(1.1);
   hssb->GetZaxis()->SetTitleFont(42);
   hssb->Draw("");
   TLine *line = new TLine(0.265,0,0.265,30);

   ci = TColor::GetColor("#000000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveLabel *pl = new TPaveLabel(0.275,6,0.765,10.5,"f_{L}>0.26","");
   pl->SetBorderSize(0);
   pl->SetFillColor(10);
   pl->SetLineWidth(2);
   pl->SetTextFont(42);
   pl->SetTextSize(0.99);
   pl->Draw();
   c0_3->Modified();
   c0->cd();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> lh_mu_mi_rl.C <==
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Jun 30 18:52:23 2009) by ROOT version5.22/00
   TCanvas *c0 = new TCanvas("c0", "c0",0,0,900,300);
   gStyle->SetOptStat(0);
   c0->Range(0,0,1,1);
   c0->SetFillColor(10);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.17);
   c0->SetRightMargin(0.08);
   c0->SetTopMargin(0.08);
   c0->SetBottomMargin(0.18);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c0_1
   TPad *c0_1 = new TPad("c0_1", "c0_1",0.01,0.01,0.3233333,0.99);
   c0_1->Draw();
   c0_1->cd();
   c0_1->Range(-0.2266667,-48.64865,1.106667,221.6216);
   c0_1->SetFillColor(10);
   c0_1->SetBorderMode(0);
   c0_1->SetBorderSize(2);
   c0_1->SetTickx(1);
   c0_1->SetTicky(1);
   c0_1->SetLeftMargin(0.17);
   c0_1->SetRightMargin(0.08);
   c0_1->SetTopMargin(0.08);
   c0_1->SetBottomMargin(0.18);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   c0_1->SetFrameLineWidth(2);
   c0_1->SetFrameBorderMode(0);
   
   TH1 *hlhbkg = new TH1F("hlhbkg","hlhbkg",100,0,1);
   hlhbkg->SetBinContent(1,60.78804);
   hlhbkg->SetBinContent(2,71.76454);
   hlhbkg->SetBinContent(3,89.71888);
   hlhbkg->SetBinContent(4,80.64115);
   hlhbkg->SetBinContent(5,70.27592);
   hlhbkg->SetBinContent(6,51.79065);
   hlhbkg->SetBinContent(7,67.33004);
   hlhbkg->SetBinContent(8,51.21726);
   hlhbkg->SetBinContent(9,51.91492);
   hlhbkg->SetBinContent(10,40.3733);
   hlhbkg->SetBinContent(11,36.71551);
   hlhbkg->SetBinContent(12,50.35296);
   hlhbkg->SetBinContent(13,37.32267);
   hlhbkg->SetBinContent(14,52.09361);
   hlhbkg->SetBinContent(15,122.4627);
   hlhbkg->SetBinContent(16,39.21439);
   hlhbkg->SetBinContent(17,44.65359);
   hlhbkg->SetBinContent(18,37.06021);
   hlhbkg->SetBinContent(19,44.89477);
   hlhbkg->SetBinContent(20,31.63429);
   hlhbkg->SetBinContent(21,27.40983);
   hlhbkg->SetBinContent(22,24.64423);
   hlhbkg->SetBinContent(23,27.03752);
   hlhbkg->SetBinContent(24,31.30067);
   hlhbkg->SetBinContent(25,27.96893);
   hlhbkg->SetBinContent(26,23.8991);
   hlhbkg->SetBinContent(27,25.44348);
   hlhbkg->SetBinContent(28,23.87843);
   hlhbkg->SetBinContent(29,27.18562);
   hlhbkg->SetBinContent(30,23.31051);
   hlhbkg->SetBinContent(31,30.36965);
   hlhbkg->SetBinContent(32,32.44374);
   hlhbkg->SetBinContent(33,19.54388);
   hlhbkg->SetBinContent(34,14.12562);
   hlhbkg->SetBinContent(35,19.97541);
   hlhbkg->SetBinContent(36,18.0876);
   hlhbkg->SetBinContent(37,25.15814);
   hlhbkg->SetBinContent(38,14.76911);
   hlhbkg->SetBinContent(39,17.39335);
   hlhbkg->SetBinContent(40,18.17705);
   hlhbkg->SetBinContent(41,23.09966);
   hlhbkg->SetBinContent(42,25.04059);
   hlhbkg->SetBinContent(43,12.70829);
   hlhbkg->SetBinContent(44,19.2775);
   hlhbkg->SetBinContent(45,10.78094);
   hlhbkg->SetBinContent(46,15.09788);
   hlhbkg->SetBinContent(47,19.2318);
   hlhbkg->SetBinContent(48,9.194764);
   hlhbkg->SetBinContent(49,11.84011);
   hlhbkg->SetBinContent(50,15.56604);
   hlhbkg->SetBinContent(51,11.75535);
   hlhbkg->SetBinContent(52,8.221962);
   hlhbkg->SetBinContent(53,10.16967);
   hlhbkg->SetBinContent(54,14.16456);
   hlhbkg->SetBinContent(55,12.1882);
   hlhbkg->SetBinContent(56,10.77587);
   hlhbkg->SetBinContent(57,6.333187);
   hlhbkg->SetBinContent(58,9.873334);
   hlhbkg->SetBinContent(59,9.323082);
   hlhbkg->SetBinContent(60,6.339124);
   hlhbkg->SetBinContent(61,11.94522);
   hlhbkg->SetBinContent(62,10.91442);
   hlhbkg->SetBinContent(63,12.28744);
   hlhbkg->SetBinContent(64,12.89402);
   hlhbkg->SetBinContent(65,11.6466);
   hlhbkg->SetBinContent(66,10.6069);
   hlhbkg->SetBinContent(67,8.402995);
   hlhbkg->SetBinContent(68,11.7417);
   hlhbkg->SetBinContent(69,7.089368);
   hlhbkg->SetBinContent(70,12.15812);
   hlhbkg->SetBinContent(71,7.745579);
   hlhbkg->SetBinContent(72,5.643254);
   hlhbkg->SetBinContent(73,12.2977);
   hlhbkg->SetBinContent(74,6.747536);
   hlhbkg->SetBinContent(75,7.725893);
   hlhbkg->SetBinContent(76,5.732786);
   hlhbkg->SetBinContent(77,7.866962);
   hlhbkg->SetBinContent(78,9.062654);
   hlhbkg->SetBinContent(79,8.654228);
   hlhbkg->SetBinContent(80,8.649889);
   hlhbkg->SetBinContent(81,5.221061);
   hlhbkg->SetBinContent(82,6.616994);
   hlhbkg->SetBinContent(83,6.115344);
   hlhbkg->SetBinContent(84,5.640474);
   hlhbkg->SetBinContent(85,6.82585);
   hlhbkg->SetBinContent(86,4.7967);
   hlhbkg->SetBinContent(87,5.450475);
   hlhbkg->SetBinContent(88,7.162177);
   hlhbkg->SetBinContent(89,3.313518);
   hlhbkg->SetBinContent(90,3.826478);
   hlhbkg->SetBinContent(91,3.890999);
   hlhbkg->SetBinContent(92,8.335071);
   hlhbkg->SetBinContent(93,0.9819041);
   hlhbkg->SetBinContent(94,0.1873798);
   hlhbkg->SetMinimum(0);
   hlhbkg->SetMaximum(200);
   hlhbkg->SetEntries(6544);
   hlhbkg->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000000");
   hlhbkg->SetLineColor(ci);
   hlhbkg->SetLineStyle(2);
   hlhbkg->SetLineWidth(2);
   hlhbkg->SetMarkerStyle(20);
   hlhbkg->SetMarkerSize(0.3);
   hlhbkg->GetXaxis()->SetTitle("f_{L}");
   hlhbkg->GetXaxis()->SetNdivisions(506);
   hlhbkg->GetXaxis()->SetLabelFont(42);
   hlhbkg->GetXaxis()->SetLabelOffset(0.015);
   hlhbkg->GetXaxis()->SetLabelSize(0.06);
   hlhbkg->GetXaxis()->SetTitleSize(0.07);
   hlhbkg->GetXaxis()->SetTitleFont(42);
   hlhbkg->GetYaxis()->SetTitle("N   ");
   hlhbkg->GetYaxis()->SetNdivisions(506);
   hlhbkg->GetYaxis()->SetLabelFont(42);
   hlhbkg->GetYaxis()->SetLabelOffset(0.015);
   hlhbkg->GetYaxis()->SetLabelSize(0.06);
   hlhbkg->GetYaxis()->SetTitleSize(0.07);
   hlhbkg->GetYaxis()->SetTitleOffset(1.1);
   hlhbkg->GetYaxis()->SetTitleFont(42);
   hlhbkg->GetZaxis()->SetLabelFont(42);
   hlhbkg->GetZaxis()->SetLabelOffset(0.015);
   hlhbkg->GetZaxis()->SetLabelSize(0.06);
   hlhbkg->GetZaxis()->SetTitleSize(0.07);
   hlhbkg->GetZaxis()->SetTitleOffset(1.1);
   hlhbkg->GetZaxis()->SetTitleFont(42);
   hlhbkg->Draw("");
   
   TH1 *hlhsig = new TH1F("hlhsig","hlhsig",100,0,1);
   hlhsig->SetBinContent(1,3.675056);
   hlhsig->SetBinContent(2,5.625086);
   hlhsig->SetBinContent(3,6.500099);
   hlhsig->SetBinContent(4,7.85012);
   hlhsig->SetBinContent(5,9.025138);
   hlhsig->SetBinContent(6,11.00017);
   hlhsig->SetBinContent(7,10.62516);
   hlhsig->SetBinContent(8,11.25017);
   hlhsig->SetBinContent(9,11.67518);
   hlhsig->SetBinContent(10,11.45017);
   hlhsig->SetBinContent(11,12.42519);
   hlhsig->SetBinContent(12,11.42517);
   hlhsig->SetBinContent(13,12.30019);
   hlhsig->SetBinContent(14,12.40019);
   hlhsig->SetBinContent(15,13.3252);
   hlhsig->SetBinContent(16,13.2752);
   hlhsig->SetBinContent(17,12.7752);
   hlhsig->SetBinContent(18,12.05018);
   hlhsig->SetBinContent(19,13.92521);
   hlhsig->SetBinContent(20,11.85018);
   hlhsig->SetBinContent(21,12.75019);
   hlhsig->SetBinContent(22,13.97521);
   hlhsig->SetBinContent(23,12.32519);
   hlhsig->SetBinContent(24,13.50021);
   hlhsig->SetBinContent(25,12.72519);
   hlhsig->SetBinContent(26,12.55019);
   hlhsig->SetBinContent(27,14.37522);
   hlhsig->SetBinContent(28,12.9502);
   hlhsig->SetBinContent(29,14.10021);
   hlhsig->SetBinContent(30,12.8752);
   hlhsig->SetBinContent(31,13.2502);
   hlhsig->SetBinContent(32,13.1002);
   hlhsig->SetBinContent(33,12.62519);
   hlhsig->SetBinContent(34,13.3252);
   hlhsig->SetBinContent(35,13.65021);
   hlhsig->SetBinContent(36,12.9002);
   hlhsig->SetBinContent(37,12.60019);
   hlhsig->SetBinContent(38,13.55021);
   hlhsig->SetBinContent(39,14.25022);
   hlhsig->SetBinContent(40,12.7752);
   hlhsig->SetBinContent(41,12.65019);
   hlhsig->SetBinContent(42,12.22519);
   hlhsig->SetBinContent(43,12.9752);
   hlhsig->SetBinContent(44,12.9002);
   hlhsig->SetBinContent(45,12.80019);
   hlhsig->SetBinContent(46,12.70019);
   hlhsig->SetBinContent(47,13.65021);
   hlhsig->SetBinContent(48,11.80018);
   hlhsig->SetBinContent(49,11.77518);
   hlhsig->SetBinContent(50,12.20019);
   hlhsig->SetBinContent(51,13.2252);
   hlhsig->SetBinContent(52,12.60019);
   hlhsig->SetBinContent(53,12.10018);
   hlhsig->SetBinContent(54,13.2252);
   hlhsig->SetBinContent(55,13.1252);
   hlhsig->SetBinContent(56,12.9752);
   hlhsig->SetBinContent(57,13.65021);
   hlhsig->SetBinContent(58,12.75019);
   hlhsig->SetBinContent(59,12.9752);
   hlhsig->SetBinContent(60,14.07521);
   hlhsig->SetBinContent(61,15.75024);
   hlhsig->SetBinContent(62,14.12522);
   hlhsig->SetBinContent(63,13.0752);
   hlhsig->SetBinContent(64,14.62522);
   hlhsig->SetBinContent(65,14.65022);
   hlhsig->SetBinContent(66,15.20023);
   hlhsig->SetBinContent(67,14.87523);
   hlhsig->SetBinContent(68,15.25023);
   hlhsig->SetBinContent(69,15.82524);
   hlhsig->SetBinContent(70,14.90023);
   hlhsig->SetBinContent(71,16.67525);
   hlhsig->SetBinContent(72,14.65022);
   hlhsig->SetBinContent(73,15.30023);
   hlhsig->SetBinContent(74,16.92526);
   hlhsig->SetBinContent(75,17.55027);
   hlhsig->SetBinContent(76,16.15025);
   hlhsig->SetBinContent(77,17.12526);
   hlhsig->SetBinContent(78,18.90029);
   hlhsig->SetBinContent(79,18.52528);
   hlhsig->SetBinContent(80,22.00034);
   hlhsig->SetBinContent(81,21.45033);
   hlhsig->SetBinContent(82,20.95032);
   hlhsig->SetBinContent(83,21.55033);
   hlhsig->SetBinContent(84,21.00032);
   hlhsig->SetBinContent(85,21.40033);
   hlhsig->SetBinContent(86,23.70036);
   hlhsig->SetBinContent(87,26.4004);
   hlhsig->SetBinContent(88,26.6004);
   hlhsig->SetBinContent(89,24.87538);
   hlhsig->SetBinContent(90,23.35036);
   hlhsig->SetBinContent(91,22.52534);
   hlhsig->SetBinContent(92,25.9754);
   hlhsig->SetBinContent(93,24.47537);
   hlhsig->SetBinContent(94,5.975091);
   hlhsig->SetMinimum(0);
   hlhsig->SetMaximum(200);
   hlhsig->SetEntries(54690);
   hlhsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hlhsig->SetLineColor(ci);
   hlhsig->SetLineWidth(2);
   hlhsig->SetMarkerStyle(20);
   hlhsig->SetMarkerSize(0.3);
   hlhsig->GetXaxis()->SetTitle("f_{L}");
   hlhsig->GetXaxis()->SetNdivisions(506);
   hlhsig->GetXaxis()->SetLabelFont(42);
   hlhsig->GetXaxis()->SetLabelOffset(0.015);
   hlhsig->GetXaxis()->SetLabelSize(0.06);
   hlhsig->GetXaxis()->SetTitleSize(0.07);
   hlhsig->GetXaxis()->SetTitleFont(42);
   hlhsig->GetYaxis()->SetTitle("N   ");
   hlhsig->GetYaxis()->SetNdivisions(506);
   hlhsig->GetYaxis()->SetLabelFont(42);
   hlhsig->GetYaxis()->SetLabelOffset(0.015);
   hlhsig->GetYaxis()->SetLabelSize(0.06);
   hlhsig->GetYaxis()->SetTitleSize(0.07);
   hlhsig->GetYaxis()->SetTitleOffset(1.1);
   hlhsig->GetYaxis()->SetTitleFont(42);
   hlhsig->GetZaxis()->SetLabelFont(42);
   hlhsig->GetZaxis()->SetLabelOffset(0.015);
   hlhsig->GetZaxis()->SetLabelSize(0.06);
   hlhsig->GetZaxis()->SetTitleSize(0.07);
   hlhsig->GetZaxis()->SetTitleOffset(1.1);
   hlhsig->GetZaxis()->SetTitleFont(42);
   hlhsig->Draw("same");
   
   TLegend *leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hlhsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hlhbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_1->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_2
   c0_2 = new TPad("c0_2", "c0_2",0.3433333,0.01,0.6566667,0.99);
   c0_2->Draw();
   c0_2->cd();
   c0_2->Range(-0.2266667,-972.973,1.106667,4432.432);
   c0_2->SetFillColor(10);
   c0_2->SetBorderMode(0);
   c0_2->SetBorderSize(2);
   c0_2->SetTickx(1);
   c0_2->SetTicky(1);
   c0_2->SetLeftMargin(0.17);
   c0_2->SetRightMargin(0.08);
   c0_2->SetTopMargin(0.08);
   c0_2->SetBottomMargin(0.18);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   c0_2->SetFrameLineWidth(2);
   c0_2->SetFrameBorderMode(0);
   
   TH1 *hnbkg = new TH1F("hnbkg","hnbkg",100,0,1);
   hnbkg->SetBinContent(0,2123.501);
   hnbkg->SetBinContent(1,2123.501);
   hnbkg->SetBinContent(2,2062.713);
   hnbkg->SetBinContent(3,1990.948);
   hnbkg->SetBinContent(4,1901.229);
   hnbkg->SetBinContent(5,1820.588);
   hnbkg->SetBinContent(6,1750.312);
   hnbkg->SetBinContent(7,1698.522);
   hnbkg->SetBinContent(8,1631.192);
   hnbkg->SetBinContent(9,1579.974);
   hnbkg->SetBinContent(10,1528.059);
   hnbkg->SetBinContent(11,1487.686);
   hnbkg->SetBinContent(12,1450.971);
   hnbkg->SetBinContent(13,1400.618);
   hnbkg->SetBinContent(14,1363.295);
   hnbkg->SetBinContent(15,1311.201);
   hnbkg->SetBinContent(16,1188.739);
   hnbkg->SetBinContent(17,1149.524);
   hnbkg->SetBinContent(18,1104.871);
   hnbkg->SetBinContent(19,1067.811);
   hnbkg->SetBinContent(20,1022.916);
   hnbkg->SetBinContent(21,991.2815);
   hnbkg->SetBinContent(22,963.8716);
   hnbkg->SetBinContent(23,939.2274);
   hnbkg->SetBinContent(24,912.1899);
   hnbkg->SetBinContent(25,880.8892);
   hnbkg->SetBinContent(26,852.9203);
   hnbkg->SetBinContent(27,829.0212);
   hnbkg->SetBinContent(28,803.5777);
   hnbkg->SetBinContent(29,779.6993);
   hnbkg->SetBinContent(30,752.5137);
   hnbkg->SetBinContent(31,729.2031);
   hnbkg->SetBinContent(32,698.8335);
   hnbkg->SetBinContent(33,666.3898);
   hnbkg->SetBinContent(34,646.8459);
   hnbkg->SetBinContent(35,632.7203);
   hnbkg->SetBinContent(36,612.7449);
   hnbkg->SetBinContent(37,594.6572);
   hnbkg->SetBinContent(38,569.4991);
   hnbkg->SetBinContent(39,554.73);
   hnbkg->SetBinContent(40,537.3367);
   hnbkg->SetBinContent(41,519.1596);
   hnbkg->SetBinContent(42,496.0599);
   hnbkg->SetBinContent(43,471.0193);
   hnbkg->SetBinContent(44,458.3111);
   hnbkg->SetBinContent(45,439.0336);
   hnbkg->SetBinContent(46,428.2526);
   hnbkg->SetBinContent(47,413.1547);
   hnbkg->SetBinContent(48,393.9229);
   hnbkg->SetBinContent(49,384.7282);
   hnbkg->SetBinContent(50,372.8881);
   hnbkg->SetBinContent(51,357.322);
   hnbkg->SetBinContent(52,345.5667);
   hnbkg->SetBinContent(53,337.3447);
   hnbkg->SetBinContent(54,327.175);
   hnbkg->SetBinContent(55,313.0105);
   hnbkg->SetBinContent(56,300.8223);
   hnbkg->SetBinContent(57,290.0464);
   hnbkg->SetBinContent(58,283.7132);
   hnbkg->SetBinContent(59,273.8399);
   hnbkg->SetBinContent(60,264.5168);
   hnbkg->SetBinContent(61,258.1777);
   hnbkg->SetBinContent(62,246.2325);
   hnbkg->SetBinContent(63,235.3181);
   hnbkg->SetBinContent(64,223.0306);
   hnbkg->SetBinContent(65,210.1366);
   hnbkg->SetBinContent(66,198.49);
   hnbkg->SetBinContent(67,187.8831);
   hnbkg->SetBinContent(68,179.4801);
   hnbkg->SetBinContent(69,167.7384);
   hnbkg->SetBinContent(70,160.649);
   hnbkg->SetBinContent(71,148.4909);
   hnbkg->SetBinContent(72,140.7453);
   hnbkg->SetBinContent(73,135.1021);
   hnbkg->SetBinContent(74,122.8044);
   hnbkg->SetBinContent(75,116.0568);
   hnbkg->SetBinContent(76,108.3309);
   hnbkg->SetBinContent(77,102.5982);
   hnbkg->SetBinContent(78,94.73119);
   hnbkg->SetBinContent(79,85.66854);
   hnbkg->SetBinContent(80,77.01431);
   hnbkg->SetBinContent(81,68.36443);
   hnbkg->SetBinContent(82,63.14336);
   hnbkg->SetBinContent(83,56.52637);
   hnbkg->SetBinContent(84,50.41103);
   hnbkg->SetBinContent(85,44.77055);
   hnbkg->SetBinContent(86,37.9447);
   hnbkg->SetBinContent(87,33.148);
   hnbkg->SetBinContent(88,27.69753);
   hnbkg->SetBinContent(89,20.53535);
   hnbkg->SetBinContent(90,17.22183);
   hnbkg->SetBinContent(91,13.39535);
   hnbkg->SetBinContent(92,9.504354);
   hnbkg->SetBinContent(93,1.169284);
   hnbkg->SetBinContent(94,0.1873798);
   hnbkg->SetMinimum(0);
   hnbkg->SetMaximum(4000);
   hnbkg->SetEntries(100);
   hnbkg->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnbkg->SetLineColor(ci);
   hnbkg->SetLineStyle(2);
   hnbkg->SetLineWidth(2);
   hnbkg->SetMarkerStyle(20);
   hnbkg->SetMarkerSize(0.3);
   hnbkg->GetXaxis()->SetTitle("f_{L} cut");
   hnbkg->GetXaxis()->SetNdivisions(506);
   hnbkg->GetXaxis()->SetLabelFont(42);
   hnbkg->GetXaxis()->SetLabelOffset(0.015);
   hnbkg->GetXaxis()->SetLabelSize(0.06);
   hnbkg->GetXaxis()->SetTitleSize(0.07);
   hnbkg->GetXaxis()->SetTitleFont(42);
   hnbkg->GetYaxis()->SetTitle("N   ");
   hnbkg->GetYaxis()->SetNdivisions(506);
   hnbkg->GetYaxis()->SetLabelFont(42);
   hnbkg->GetYaxis()->SetLabelOffset(0.015);
   hnbkg->GetYaxis()->SetLabelSize(0.06);
   hnbkg->GetYaxis()->SetTitleSize(0.07);
   hnbkg->GetYaxis()->SetTitleOffset(1.1);
   hnbkg->GetYaxis()->SetTitleFont(42);
   hnbkg->GetZaxis()->SetLabelFont(42);
   hnbkg->GetZaxis()->SetLabelOffset(0.015);
   hnbkg->GetZaxis()->SetLabelSize(0.06);
   hnbkg->GetZaxis()->SetTitleSize(0.07);
   hnbkg->GetZaxis()->SetTitleOffset(1.1);
   hnbkg->GetZaxis()->SetTitleFont(42);
   hnbkg->Draw("");
   
   TH1 *hnsig = new TH1F("hnsig","hnsig",100,0,1);
   hnsig->SetBinContent(0,1367.271);
   hnsig->SetBinContent(1,1367.271);
   hnsig->SetBinContent(2,1363.596);
   hnsig->SetBinContent(3,1357.971);
   hnsig->SetBinContent(4,1351.471);
   hnsig->SetBinContent(5,1343.62);
   hnsig->SetBinContent(6,1334.595);
   hnsig->SetBinContent(7,1323.595);
   hnsig->SetBinContent(8,1312.97);
   hnsig->SetBinContent(9,1301.72);
   hnsig->SetBinContent(10,1290.045);
   hnsig->SetBinContent(11,1278.594);
   hnsig->SetBinContent(12,1266.169);
   hnsig->SetBinContent(13,1254.744);
   hnsig->SetBinContent(14,1242.444);
   hnsig->SetBinContent(15,1230.044);
   hnsig->SetBinContent(16,1216.719);
   hnsig->SetBinContent(17,1203.443);
   hnsig->SetBinContent(18,1190.668);
   hnsig->SetBinContent(19,1178.618);
   hnsig->SetBinContent(20,1164.693);
   hnsig->SetBinContent(21,1152.843);
   hnsig->SetBinContent(22,1140.092);
   hnsig->SetBinContent(23,1126.117);
   hnsig->SetBinContent(24,1113.792);
   hnsig->SetBinContent(25,1100.292);
   hnsig->SetBinContent(26,1087.567);
   hnsig->SetBinContent(27,1075.016);
   hnsig->SetBinContent(28,1060.641);
   hnsig->SetBinContent(29,1047.691);
   hnsig->SetBinContent(30,1033.591);
   hnsig->SetBinContent(31,1020.716);
   hnsig->SetBinContent(32,1007.465);
   hnsig->SetBinContent(33,994.3652);
   hnsig->SetBinContent(34,981.74);
   hnsig->SetBinContent(35,968.4147);
   hnsig->SetBinContent(36,954.7645);
   hnsig->SetBinContent(37,941.8644);
   hnsig->SetBinContent(38,929.2642);
   hnsig->SetBinContent(39,915.714);
   hnsig->SetBinContent(40,901.4637);
   hnsig->SetBinContent(41,888.6885);
   hnsig->SetBinContent(42,876.0383);
   hnsig->SetBinContent(43,863.8132);
   hnsig->SetBinContent(44,850.838);
   hnsig->SetBinContent(45,837.9377);
   hnsig->SetBinContent(46,825.1376);
   hnsig->SetBinContent(47,812.4374);
   hnsig->SetBinContent(48,798.7872);
   hnsig->SetBinContent(49,786.987);
   hnsig->SetBinContent(50,775.2118);
   hnsig->SetBinContent(51,763.0117);
   hnsig->SetBinContent(52,749.7864);
   hnsig->SetBinContent(53,737.1862);
   hnsig->SetBinContent(54,725.0861);
   hnsig->SetBinContent(55,711.8608);
   hnsig->SetBinContent(56,698.7357);
   hnsig->SetBinContent(57,685.7604);
   hnsig->SetBinContent(58,672.1102);
   hnsig->SetBinContent(59,659.36);
   hnsig->SetBinContent(60,646.3848);
   hnsig->SetBinContent(61,632.3096);
   hnsig->SetBinContent(62,616.5594);
   hnsig->SetBinContent(63,602.4342);
   hnsig->SetBinContent(64,589.359);
   hnsig->SetBinContent(65,574.7338);
   hnsig->SetBinContent(66,560.0836);
   hnsig->SetBinContent(67,544.8833);
   hnsig->SetBinContent(68,530.0081);
   hnsig->SetBinContent(69,514.7579);
   hnsig->SetBinContent(70,498.9326);
   hnsig->SetBinContent(71,484.0324);
   hnsig->SetBinContent(72,467.3571);
   hnsig->SetBinContent(73,452.7069);
   hnsig->SetBinContent(74,437.4067);
   hnsig->SetBinContent(75,420.4814);
   hnsig->SetBinContent(76,402.9312);
   hnsig->SetBinContent(77,386.7809);
   hnsig->SetBinContent(78,369.6556);
   hnsig->SetBinContent(79,350.7553);
   hnsig->SetBinContent(80,332.2301);
   hnsig->SetBinContent(81,310.2297);
   hnsig->SetBinContent(82,288.7794);
   hnsig->SetBinContent(83,267.8291);
   hnsig->SetBinContent(84,246.2787);
   hnsig->SetBinContent(85,225.2784);
   hnsig->SetBinContent(86,203.8781);
   hnsig->SetBinContent(87,180.1777);
   hnsig->SetBinContent(88,153.7773);
   hnsig->SetBinContent(89,127.1769);
   hnsig->SetBinContent(90,102.3016);
   hnsig->SetBinContent(91,78.9512);
   hnsig->SetBinContent(92,56.42586);
   hnsig->SetBinContent(93,30.45046);
   hnsig->SetBinContent(94,5.975091);
   hnsig->SetMinimum(0);
   hnsig->SetMaximum(4000);
   hnsig->SetEntries(100);
   hnsig->SetStats(0);

   ci = TColor::GetColor("#000000");
   hnsig->SetLineColor(ci);
   hnsig->SetLineWidth(2);
   hnsig->SetMarkerStyle(20);
   hnsig->SetMarkerSize(0.3);
   hnsig->GetXaxis()->SetTitle("f_{L} cut");
   hnsig->GetXaxis()->SetNdivisions(506);
   hnsig->GetXaxis()->SetLabelFont(42);
   hnsig->GetXaxis()->SetLabelOffset(0.015);
   hnsig->GetXaxis()->SetLabelSize(0.06);
   hnsig->GetXaxis()->SetTitleSize(0.07);
   hnsig->GetXaxis()->SetTitleFont(42);
   hnsig->GetYaxis()->SetTitle("N   ");
   hnsig->GetYaxis()->SetNdivisions(506);
   hnsig->GetYaxis()->SetLabelFont(42);
   hnsig->GetYaxis()->SetLabelOffset(0.015);
   hnsig->GetYaxis()->SetLabelSize(0.06);
   hnsig->GetYaxis()->SetTitleSize(0.07);
   hnsig->GetYaxis()->SetTitleOffset(1.1);
   hnsig->GetYaxis()->SetTitleFont(42);
   hnsig->GetZaxis()->SetLabelFont(42);
   hnsig->GetZaxis()->SetLabelOffset(0.015);
   hnsig->GetZaxis()->SetLabelSize(0.06);
   hnsig->GetZaxis()->SetTitleSize(0.07);
   hnsig->GetZaxis()->SetTitleOffset(1.1);
   hnsig->GetZaxis()->SetTitleFont(42);
   hnsig->Draw("same");
   
   leg = new TLegend(0.5,0.6,0.8,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hnsig","Signal","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hnbkg","Background","l");

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c0_2->Modified();
   c0->cd();
  
// ------------>Primitives in pad: c0_3
   c0_3 = new TPad("c0_3", "c0_3",0.6766667,0.01,0.99,0.99);
   c0_3->Draw();
   c0_3->cd();
   c0_3->Range(-0.2266667,-7.297297,1.106667,33.24324);
   c0_3->SetFillColor(10);
   c0_3->SetBorderMode(0);
   c0_3->SetBorderSize(2);
   c0_3->SetTickx(1);
   c0_3->SetTicky(1);
   c0_3->SetLeftMargin(0.17);
   c0_3->SetRightMargin(0.08);
   c0_3->SetTopMargin(0.08);
   c0_3->SetBottomMargin(0.18);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   c0_3->SetFrameLineWidth(2);
   c0_3->SetFrameBorderMode(0);
   
   TH1 *hssb = new TH1F("hssb","hssb",100,0,1);
   hssb->SetBinContent(0,23.14162);
   hssb->SetBinContent(1,23.14162);
   hssb->SetBinContent(2,23.29552);
   hssb->SetBinContent(3,23.46595);
   hssb->SetBinContent(4,23.69652);
   hssb->SetBinContent(5,23.88603);
   hssb->SetBinContent(6,24.0286);
   hssb->SetBinContent(7,24.07684);
   hssb->SetBinContent(8,24.19769);
   hssb->SetBinContent(9,24.24899);
   hssb->SetBinContent(10,24.30112);
   hssb->SetBinContent(11,24.30999);
   hssb->SetBinContent(12,24.29046);
   hssb->SetBinContent(13,24.34968);
   hssb->SetBinContent(14,24.33948);
   hssb->SetBinContent(15,24.40042);
   hssb->SetBinContent(16,24.80797);
   hssb->SetBinContent(17,24.80948);
   hssb->SetBinContent(18,24.85126);
   hssb->SetBinContent(19,24.86719);
   hssb->SetBinContent(20,24.90156);
   hssb->SetBinContent(21,24.89689);
   hssb->SetBinContent(22,24.85541);
   hssb->SetBinContent(23,24.7792);
   hssb->SetBinContent(24,24.74493);
   hssb->SetBinContent(25,24.71985);
   hssb->SetBinContent(26,24.68883);
   hssb->SetBinContent(27,24.6364);
   hssb->SetBinContent(28,24.56518);
   hssb->SetBinContent(29,24.50855);
   hssb->SetBinContent(30,24.45655);
   hssb->SetBinContent(31,24.40034);
   hssb->SetBinContent(32,24.38948);
   hssb->SetBinContent(33,24.40018);
   hssb->SetBinContent(34,24.32714);
   hssb->SetBinContent(35,24.20179);
   hssb->SetBinContent(36,24.11522);
   hssb->SetBinContent(37,24.02808);
   hssb->SetBinContent(38,24.0034);
   hssb->SetBinContent(39,23.88007);
   hssb->SetBinContent(40,23.76556);
   hssb->SetBinContent(41,23.68491);
   hssb->SetBinContent(42,23.64997);
   hssb->SetBinContent(43,23.64321);
   hssb->SetBinContent(44,23.5154);
   hssb->SetBinContent(45,23.44883);
   hssb->SetBinContent(46,23.30683);
   hssb->SetBinContent(47,23.20689);
   hssb->SetBinContent(48,23.12936);
   hssb->SetBinContent(49,22.99093);
   hssb->SetBinContent(50,22.87866);
   hssb->SetBinContent(51,22.79594);
   hssb->SetBinContent(52,22.65481);
   hssb->SetBinContent(53,22.48888);
   hssb->SetBinContent(54,22.35259);
   hssb->SetBinContent(55,22.23619);
   hssb->SetBinContent(56,22.10085);
   hssb->SetBinContent(57,21.95283);
   hssb->SetBinContent(58,21.73961);
   hssb->SetBinContent(59,21.58417);
   hssb->SetBinContent(60,21.41684);
   hssb->SetBinContent(61,21.18927);
   hssb->SetBinContent(62,20.99046);
   hssb->SetBinContent(63,20.81382);
   hssb->SetBinContent(64,20.67749);
   hssb->SetBinContent(65,20.51482);
   hssb->SetBinContent(66,20.33546);
   hssb->SetBinContent(67,20.12893);
   hssb->SetBinContent(68,19.89802);
   hssb->SetBinContent(69,19.70393);
   hssb->SetBinContent(70,19.42708);
   hssb->SetBinContent(71,19.24581);
   hssb->SetBinContent(72,18.95224);
   hssb->SetBinContent(73,18.67235);
   hssb->SetBinContent(74,18.48032);
   hssb->SetBinContent(75,18.15292);
   hssb->SetBinContent(76,17.82006);
   hssb->SetBinContent(77,17.48406);
   hssb->SetBinContent(78,17.15368);
   hssb->SetBinContent(79,16.78997);
   hssb->SetBinContent(80,16.42281);
   hssb->SetBinContent(81,15.94397);
   hssb->SetBinContent(82,15.39368);
   hssb->SetBinContent(83,14.87124);
   hssb->SetBinContent(84,14.29801);
   hssb->SetBinContent(85,13.70877);
   hssb->SetBinContent(86,13.11058);
   hssb->SetBinContent(87,12.33615);
   hssb->SetBinContent(88,11.41522);
   hssb->SetBinContent(89,10.46406);
   hssb->SetBinContent(90,9.357413);
   hssb->SetBinContent(91,8.215773);
   hssb->SetBinContent(92,6.949218);
   hssb->SetBinContent(93,5.415203);
   hssb->SetBinContent(94,2.40695);
   hssb->SetMinimum(0);
   hssb->SetMaximum(30);
   hssb->SetEntries(95);
   hssb->SetStats(0);
   hssb->SetLineWidth(2);
   hssb->SetMarkerStyle(20);
   hssb->SetMarkerSize(0.3);
   hssb->GetXaxis()->SetTitle("f_{L} cut");
   hssb->GetXaxis()->SetNdivisions(506);
   hssb->GetXaxis()->SetLabelFont(42);
   hssb->GetXaxis()->SetLabelOffset(0.015);
   hssb->GetXaxis()->SetLabelSize(0.06);
   hssb->GetXaxis()->SetTitleSize(0.07);
   hssb->GetXaxis()->SetTitleFont(42);
   hssb->GetYaxis()->SetTitle("S/#sqrt{S+B}");
   hssb->GetYaxis()->SetNdivisions(506);
   hssb->GetYaxis()->SetLabelFont(42);
   hssb->GetYaxis()->SetLabelOffset(0.015);
   hssb->GetYaxis()->SetLabelSize(0.06);
   hssb->GetYaxis()->SetTitleSize(0.07);
   hssb->GetYaxis()->SetTitleOffset(1.1);
   hssb->GetYaxis()->SetTitleFont(42);
   hssb->GetZaxis()->SetLabelFont(42);
   hssb->GetZaxis()->SetLabelOffset(0.015);
   hssb->GetZaxis()->SetLabelSize(0.06);
   hssb->GetZaxis()->SetTitleSize(0.07);
   hssb->GetZaxis()->SetTitleOffset(1.1);
   hssb->GetZaxis()->SetTitleFont(42);
   hssb->Draw("");
   TLine *line = new TLine(0.195,0,0.195,30);

   ci = TColor::GetColor("#000000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   
   TPaveLabel *pl = new TPaveLabel(0.205,6,0.695,10.5,"f_{L}>0.19","");
   pl->SetBorderSize(0);
   pl->SetFillColor(10);
   pl->SetLineWidth(2);
   pl->SetTextFont(42);
   pl->SetTextSize(0.99);
   pl->Draw();
   c0_3->Modified();
   c0->cd();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> mdl_el.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Mon Jun 22 14:40:16 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n2->Range(-56.51341,-4.509992,276.8199,0.4315519);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1695402);
   c1_n2->SetRightMargin(0.08045977);
   c1_n2->SetTopMargin(0.07838983);
   c1_n2->SetBottomMargin(0.1800848);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *e3e3_mz0_hist = new TH1F("e3e3_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e3e3_mz0_hist->SetBinContent(1,0.2865245);
   e3e3_mz0_hist->SetBinContent(2,0.06392431);
   e3e3_mz0_hist->SetBinContent(3,0.07974035);
   e3e3_mz0_hist->SetBinContent(4,0.0793733);
   e3e3_mz0_hist->SetBinContent(5,0.06837991);
   e3e3_mz0_hist->SetBinContent(6,0.0616652);
   e3e3_mz0_hist->SetBinContent(7,0.05101342);
   e3e3_mz0_hist->SetBinContent(8,0.04421695);
   e3e3_mz0_hist->SetBinContent(9,0.03396204);
   e3e3_mz0_hist->SetBinContent(10,0.02884847);
   e3e3_mz0_hist->SetBinContent(11,0.02549264);
   e3e3_mz0_hist->SetBinContent(12,0.02282411);
   e3e3_mz0_hist->SetBinContent(13,0.0169348);
   e3e3_mz0_hist->SetBinContent(14,0.01840027);
   e3e3_mz0_hist->SetBinContent(15,0.01484201);
   e3e3_mz0_hist->SetBinContent(16,0.01308135);
   e3e3_mz0_hist->SetBinContent(17,0.01134973);
   e3e3_mz0_hist->SetBinContent(18,0.01270576);
   e3e3_mz0_hist->SetBinContent(19,0.01214098);
   e3e3_mz0_hist->SetBinContent(20,0.008059517);
   e3e3_mz0_hist->SetBinContent(21,0.008684437);
   e3e3_mz0_hist->SetBinContent(22,0.005950082);
   e3e3_mz0_hist->SetBinContent(23,0.003845065);
   e3e3_mz0_hist->SetBinContent(24,0.004325806);
   e3e3_mz0_hist->SetBinContent(25,0.002865753);
   e3e3_mz0_hist->SetBinContent(26,0.00341473);
   e3e3_mz0_hist->SetBinContent(27,0.002683516);
   e3e3_mz0_hist->SetBinContent(28,0.003110845);
   e3e3_mz0_hist->SetBinContent(29,0.001830793);
   e3e3_mz0_hist->SetBinContent(30,0.0008875025);
   e3e3_mz0_hist->SetBinContent(31,0.0023332);
   e3e3_mz0_hist->SetBinContent(32,0.0008677841);
   e3e3_mz0_hist->SetBinContent(33,0.001873646);
   e3e3_mz0_hist->SetBinContent(34,0.001467663);
   e3e3_mz0_hist->SetBinContent(35,0.0007523158);
   e3e3_mz0_hist->SetBinContent(36,0.0003622205);
   e3e3_mz0_hist->SetBinContent(37,0.000260738);
   e3e3_mz0_hist->SetBinContent(38,0.0001346096);
   e3e3_mz0_hist->SetBinContent(39,0.0002135567);
   e3e3_mz0_hist->SetBinContent(40,4.522928e-05);
   e3e3_mz0_hist->SetBinContent(41,2.429657e-05);
   e3e3_mz0_hist->SetBinContent(42,0.0001189196);
   e3e3_mz0_hist->SetBinContent(43,0.0002154446);
   e3e3_mz0_hist->SetBinContent(44,3.798949e-05);
   e3e3_mz0_hist->SetBinContent(47,0.000214284);
   e3e3_mz0_hist->SetMinimum(0.0002398308);
   e3e3_mz0_hist->SetMaximum(1.107096);
   e3e3_mz0_hist->SetEntries(13186);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#006600");
   e3e3_mz0_hist->SetLineColor(ci);
   e3e3_mz0_hist->SetLineStyle(3);
   e3e3_mz0_hist->SetLineWidth(2);
   e3e3_mz0_hist->SetMarkerStyle(20);
   e3e3_mz0_hist->SetMarkerSize(0.3);
   e3e3_mz0_hist->GetXaxis()->SetTitle("M_{dl} (GeV)");
   e3e3_mz0_hist->GetXaxis()->SetNdivisions(506);
   e3e3_mz0_hist->GetXaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetXaxis()->SetTitleFont(42);
   e3e3_mz0_hist->GetYaxis()->SetTitle("norm. a. u.");
   e3e3_mz0_hist->GetYaxis()->SetNdivisions(506);
   e3e3_mz0_hist->GetYaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_mz0_hist->GetYaxis()->SetTitleFont(42);
   e3e3_mz0_hist->GetZaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_mz0_hist->GetZaxis()->SetTitleFont(42);
   e3e3_mz0_hist->Draw("");
   
   TH1 *e1e1h_mz0_hist = new TH1F("e1e1h_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1h_mz0_hist->SetBinContent(1,0.003119577);
   e1e1h_mz0_hist->SetBinContent(2,0.01038163);
   e1e1h_mz0_hist->SetBinContent(3,0.01922128);
   e1e1h_mz0_hist->SetBinContent(4,0.02250879);
   e1e1h_mz0_hist->SetBinContent(5,0.02124162);
   e1e1h_mz0_hist->SetBinContent(6,0.01925181);
   e1e1h_mz0_hist->SetBinContent(7,0.01706862);
   e1e1h_mz0_hist->SetBinContent(8,0.01637142);
   e1e1h_mz0_hist->SetBinContent(9,0.01553682);
   e1e1h_mz0_hist->SetBinContent(10,0.01621875);
   e1e1h_mz0_hist->SetBinContent(11,0.01856988);
   e1e1h_mz0_hist->SetBinContent(12,0.02178615);
   e1e1h_mz0_hist->SetBinContent(13,0.02551132);
   e1e1h_mz0_hist->SetBinContent(14,0.03133317);
   e1e1h_mz0_hist->SetBinContent(15,0.04087002);
   e1e1h_mz0_hist->SetBinContent(16,0.05556206);
   e1e1h_mz0_hist->SetBinContent(17,0.08978071);
   e1e1h_mz0_hist->SetBinContent(18,0.22892);
   e1e1h_mz0_hist->SetBinContent(19,0.2568333);
   e1e1h_mz0_hist->SetBinContent(20,0.03347057);
   e1e1h_mz0_hist->SetBinContent(21,0.01468695);
   e1e1h_mz0_hist->SetBinContent(22,0.008559753);
   e1e1h_mz0_hist->SetBinContent(23,0.006162819);
   e1e1h_mz0_hist->SetBinContent(24,0.003832042);
   e1e1h_mz0_hist->SetBinContent(25,0.002391845);
   e1e1h_mz0_hist->SetBinContent(26,0.0007684439);
   e1e1h_mz0_hist->SetBinContent(27,1.52671e-05);
   e1e1h_mz0_hist->SetBinContent(28,2.035613e-05);
   e1e1h_mz0_hist->SetBinContent(29,5.089033e-06);
   e1e1h_mz0_hist->SetEntries(196501);

   ci = TColor::GetColor("#ff0000");
   e1e1h_mz0_hist->SetLineColor(ci);
   e1e1h_mz0_hist->SetLineWidth(2);
   e1e1h_mz0_hist->SetMarkerStyle(20);
   e1e1h_mz0_hist->SetMarkerSize(0.3);
   e1e1h_mz0_hist->GetXaxis()->SetTitle("M_{dl} (GeV)");
   e1e1h_mz0_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_mz0_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_mz0_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_mz0_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_mz0_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_mz0_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_mz0_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_mz0_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_mz0_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_mz0_hist->Draw("same");
   
   TH1 *e1e1_mz0_hist1 = new TH1F("e1e1_mz0_hist1","mz0",50,0,250);
   e1e1_mz0_hist1->SetBinContent(1,0.0001282829);
   e1e1_mz0_hist1->SetBinContent(2,0.0003226509);
   e1e1_mz0_hist1->SetBinContent(3,0.0007735846);
   e1e1_mz0_hist1->SetBinContent(4,0.001014601);
   e1e1_mz0_hist1->SetBinContent(5,0.001364463);
   e1e1_mz0_hist1->SetBinContent(6,0.00186982);
   e1e1_mz0_hist1->SetBinContent(7,0.002266331);
   e1e1_mz0_hist1->SetBinContent(8,0.002666729);
   e1e1_mz0_hist1->SetBinContent(9,0.002919407);
   e1e1_mz0_hist1->SetBinContent(10,0.003304256);
   e1e1_mz0_hist1->SetBinContent(11,0.003580258);
   e1e1_mz0_hist1->SetBinContent(12,0.003883472);
   e1e1_mz0_hist1->SetBinContent(13,0.004120601);
   e1e1_mz0_hist1->SetBinContent(14,0.004610409);
   e1e1_mz0_hist1->SetBinContent(15,0.004909736);
   e1e1_mz0_hist1->SetBinContent(16,0.005232386);
   e1e1_mz0_hist1->SetBinContent(17,0.005671658);
   e1e1_mz0_hist1->SetBinContent(18,0.006791218);
   e1e1_mz0_hist1->SetBinContent(19,0.006635723);
   e1e1_mz0_hist1->SetBinContent(20,0.005473403);
   e1e1_mz0_hist1->SetBinContent(21,0.006367495);
   e1e1_mz0_hist1->SetBinContent(22,0.006783443);
   e1e1_mz0_hist1->SetBinContent(23,0.006732907);
   e1e1_mz0_hist1->SetBinContent(24,0.007483168);
   e1e1_mz0_hist1->SetBinContent(25,0.007735846);
   e1e1_mz0_hist1->SetBinContent(26,0.007930215);
   e1e1_mz0_hist1->SetBinContent(27,0.008626051);
   e1e1_mz0_hist1->SetBinContent(28,0.009189718);
   e1e1_mz0_hist1->SetBinContent(29,0.009586229);
   e1e1_mz0_hist1->SetBinContent(30,0.009846683);
   e1e1_mz0_hist1->SetBinContent(31,0.01072911);
   e1e1_mz0_hist1->SetBinContent(32,0.01133554);
   e1e1_mz0_hist1->SetBinContent(33,0.01225685);
   e1e1_mz0_hist1->SetBinContent(34,0.01284384);
   e1e1_mz0_hist1->SetBinContent(35,0.01382345);
   e1e1_mz0_hist1->SetBinContent(36,0.0146709);
   e1e1_mz0_hist1->SetBinContent(37,0.0154678);
   e1e1_mz0_hist1->SetBinContent(38,0.01685559);
   e1e1_mz0_hist1->SetBinContent(39,0.01846885);
   e1e1_mz0_hist1->SetBinContent(40,0.02031146);
   e1e1_mz0_hist1->SetBinContent(41,0.02273328);
   e1e1_mz0_hist1->SetBinContent(42,0.02459921);
   e1e1_mz0_hist1->SetBinContent(43,0.02761969);
   e1e1_mz0_hist1->SetBinContent(44,0.03224176);
   e1e1_mz0_hist1->SetBinContent(45,0.03671611);
   e1e1_mz0_hist1->SetBinContent(46,0.04327798);
   e1e1_mz0_hist1->SetBinContent(47,0.05488952);
   e1e1_mz0_hist1->SetBinContent(48,0.07120477);
   e1e1_mz0_hist1->SetBinContent(49,0.1093592);
   e1e1_mz0_hist1->SetBinContent(50,0.2827743);
   e1e1_mz0_hist1->SetBinContent(51,0.04854535);
   e1e1_mz0_hist1->SetEntries(269732);

   ci = TColor::GetColor("#0000ff");
   e1e1_mz0_hist1->SetLineColor(ci);
   e1e1_mz0_hist1->SetLineStyle(2);
   e1e1_mz0_hist1->SetLineWidth(2);
   e1e1_mz0_hist1->SetMarkerStyle(20);
   e1e1_mz0_hist1->SetMarkerSize(0.3);
   e1e1_mz0_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_mz0_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_mz0_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_mz0_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_mz0_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_mz0_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_mz0_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_mz0_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_mz0_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_mz0_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_mz0_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_mz0_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_mz0_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_mz0_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_mz0_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_mz0_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_mz0_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_mz0_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_mz0_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_mz0_hist1->Draw("same");
   
   TH1 *e1e1nn_mz0_hist = new TH1F("e1e1nn_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1nn_mz0_hist->SetBinContent(1,0.008419988);
   e1e1nn_mz0_hist->SetBinContent(2,0.01657778);
   e1e1nn_mz0_hist->SetBinContent(3,0.0131484);
   e1e1nn_mz0_hist->SetBinContent(4,0.01319367);
   e1e1nn_mz0_hist->SetBinContent(5,0.01585776);
   e1e1nn_mz0_hist->SetBinContent(6,0.01885112);
   e1e1nn_mz0_hist->SetBinContent(7,0.01968656);
   e1e1nn_mz0_hist->SetBinContent(8,0.01998293);
   e1e1nn_mz0_hist->SetBinContent(9,0.02148215);
   e1e1nn_mz0_hist->SetBinContent(10,0.02229791);
   e1e1nn_mz0_hist->SetBinContent(11,0.02265119);
   e1e1nn_mz0_hist->SetBinContent(12,0.02449659);
   e1e1nn_mz0_hist->SetBinContent(13,0.02587318);
   e1e1nn_mz0_hist->SetBinContent(14,0.02666814);
   e1e1nn_mz0_hist->SetBinContent(15,0.02841038);
   e1e1nn_mz0_hist->SetBinContent(16,0.02953555);
   e1e1nn_mz0_hist->SetBinContent(17,0.03252539);
   e1e1nn_mz0_hist->SetBinContent(18,0.04502963);
   e1e1nn_mz0_hist->SetBinContent(19,0.0436102);
   e1e1nn_mz0_hist->SetBinContent(20,0.02740428);
   e1e1nn_mz0_hist->SetBinContent(21,0.02920715);
   e1e1nn_mz0_hist->SetBinContent(22,0.02836508);
   e1e1nn_mz0_hist->SetBinContent(23,0.02930184);
   e1e1nn_mz0_hist->SetBinContent(24,0.0303667);
   e1e1nn_mz0_hist->SetBinContent(25,0.03025049);
   e1e1nn_mz0_hist->SetBinContent(26,0.02932694);
   e1e1nn_mz0_hist->SetBinContent(27,0.02950594);
   e1e1nn_mz0_hist->SetBinContent(28,0.03099179);
   e1e1nn_mz0_hist->SetBinContent(29,0.02969613);
   e1e1nn_mz0_hist->SetBinContent(30,0.0281226);
   e1e1nn_mz0_hist->SetBinContent(31,0.0290039);
   e1e1nn_mz0_hist->SetBinContent(32,0.02716618);
   e1e1nn_mz0_hist->SetBinContent(33,0.02552678);
   e1e1nn_mz0_hist->SetBinContent(34,0.02503812);
   e1e1nn_mz0_hist->SetBinContent(35,0.02228819);
   e1e1nn_mz0_hist->SetBinContent(36,0.02228996);
   e1e1nn_mz0_hist->SetBinContent(37,0.01881569);
   e1e1nn_mz0_hist->SetBinContent(38,0.01666033);
   e1e1nn_mz0_hist->SetBinContent(39,0.01419903);
   e1e1nn_mz0_hist->SetBinContent(40,0.01145841);
   e1e1nn_mz0_hist->SetBinContent(41,0.007645227);
   e1e1nn_mz0_hist->SetBinContent(42,0.005361328);
   e1e1nn_mz0_hist->SetBinContent(43,0.002782355);
   e1e1nn_mz0_hist->SetBinContent(44,0.000812923);
   e1e1nn_mz0_hist->SetBinContent(45,9.593159e-05);
   e1e1nn_mz0_hist->SetBinContent(46,1.816739e-05);
   e1e1nn_mz0_hist->SetBinContent(51,2.89733e-05);
   e1e1nn_mz0_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_mz0_hist->SetLineColor(ci);
   e1e1nn_mz0_hist->SetLineStyle(4);
   e1e1nn_mz0_hist->SetLineWidth(2);
   e1e1nn_mz0_hist->SetMarkerStyle(20);
   e1e1nn_mz0_hist->SetMarkerSize(0.3);
   e1e1nn_mz0_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_mz0_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_mz0_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_mz0_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_mz0_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_mz0_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_mz0_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_mz0_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_mz0_hist->Draw("same");
   
   TH1 *e1e1ff_mz0_hist = new TH1F("e1e1ff_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1ff_mz0_hist->SetBinContent(1,0.07594099);
   e1e1ff_mz0_hist->SetBinContent(2,0.1249606);
   e1e1ff_mz0_hist->SetBinContent(3,0.1055571);
   e1e1ff_mz0_hist->SetBinContent(4,0.07951408);
   e1e1ff_mz0_hist->SetBinContent(5,0.05993939);
   e1e1ff_mz0_hist->SetBinContent(6,0.04704032);
   e1e1ff_mz0_hist->SetBinContent(7,0.03767149);
   e1e1ff_mz0_hist->SetBinContent(8,0.03319143);
   e1e1ff_mz0_hist->SetBinContent(9,0.02839612);
   e1e1ff_mz0_hist->SetBinContent(10,0.02617719);
   e1e1ff_mz0_hist->SetBinContent(11,0.02427312);
   e1e1ff_mz0_hist->SetBinContent(12,0.0230228);
   e1e1ff_mz0_hist->SetBinContent(13,0.02163372);
   e1e1ff_mz0_hist->SetBinContent(14,0.02213907);
   e1e1ff_mz0_hist->SetBinContent(15,0.02324716);
   e1e1ff_mz0_hist->SetBinContent(16,0.02476309);
   e1e1ff_mz0_hist->SetBinContent(17,0.02999268);
   e1e1ff_mz0_hist->SetBinContent(18,0.04812226);
   e1e1ff_mz0_hist->SetBinContent(19,0.04436092);
   e1e1ff_mz0_hist->SetBinContent(20,0.01381809);
   e1e1ff_mz0_hist->SetBinContent(21,0.01198205);
   e1e1ff_mz0_hist->SetBinContent(22,0.01082435);
   e1e1ff_mz0_hist->SetBinContent(23,0.009532973);
   e1e1ff_mz0_hist->SetBinContent(24,0.00867529);
   e1e1ff_mz0_hist->SetBinContent(25,0.007705782);
   e1e1ff_mz0_hist->SetBinContent(26,0.007707023);
   e1e1ff_mz0_hist->SetBinContent(27,0.006965944);
   e1e1ff_mz0_hist->SetBinContent(28,0.005940382);
   e1e1ff_mz0_hist->SetBinContent(29,0.005176728);
   e1e1ff_mz0_hist->SetBinContent(30,0.004512748);
   e1e1ff_mz0_hist->SetBinContent(31,0.003892947);
   e1e1ff_mz0_hist->SetBinContent(32,0.003342737);
   e1e1ff_mz0_hist->SetBinContent(33,0.00265465);
   e1e1ff_mz0_hist->SetBinContent(34,0.002401219);
   e1e1ff_mz0_hist->SetBinContent(35,0.002279213);
   e1e1ff_mz0_hist->SetBinContent(36,0.002013163);
   e1e1ff_mz0_hist->SetBinContent(37,0.001852617);
   e1e1ff_mz0_hist->SetBinContent(38,0.001596912);
   e1e1ff_mz0_hist->SetBinContent(39,0.001455605);
   e1e1ff_mz0_hist->SetBinContent(40,0.001303503);
   e1e1ff_mz0_hist->SetBinContent(41,0.001111352);
   e1e1ff_mz0_hist->SetBinContent(42,0.0008425632);
   e1e1ff_mz0_hist->SetBinContent(43,0.0006460582);
   e1e1ff_mz0_hist->SetBinContent(44,0.0006177881);
   e1e1ff_mz0_hist->SetBinContent(45,0.0004366194);
   e1e1ff_mz0_hist->SetBinContent(46,0.0004021171);
   e1e1ff_mz0_hist->SetBinContent(47,0.0001991789);
   e1e1ff_mz0_hist->SetBinContent(48,0.0001536831);
   e1e1ff_mz0_hist->SetBinContent(49,1.316264e-05);
   e1e1ff_mz0_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_mz0_hist->SetLineColor(ci);
   e1e1ff_mz0_hist->SetLineStyle(5);
   e1e1ff_mz0_hist->SetLineWidth(2);
   e1e1ff_mz0_hist->SetMarkerStyle(20);
   e1e1ff_mz0_hist->SetMarkerSize(0.3);
   e1e1ff_mz0_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_mz0_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_mz0_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_mz0_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_mz0_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_mz0_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_mz0_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_mz0_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_mz0_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.4956897,0.6186441,0.8146552,0.9025424,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_mz0_hist","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_mz0_hist1","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_mz0_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_mz0_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_mz0_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> mdl_mu.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Mon Jun 22 11:26:05 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n2->Range(-56.51341,-4.444856,276.8199,0.3396681);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.1695402);
   c1_n2->SetRightMargin(0.08045977);
   c1_n2->SetTopMargin(0.07838983);
   c1_n2->SetBottomMargin(0.1800848);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *e3e3_mz0_hist = new TH1F("e3e3_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e3e3_mz0_hist->SetBinContent(1,0.01989937);
   e3e3_mz0_hist->SetBinContent(2,0.02136721);
   e3e3_mz0_hist->SetBinContent(3,0.04246244);
   e3e3_mz0_hist->SetBinContent(4,0.06380869);
   e3e3_mz0_hist->SetBinContent(5,0.05844774);
   e3e3_mz0_hist->SetBinContent(6,0.07263252);
   e3e3_mz0_hist->SetBinContent(7,0.06603121);
   e3e3_mz0_hist->SetBinContent(8,0.06380919);
   e3e3_mz0_hist->SetBinContent(9,0.05357862);
   e3e3_mz0_hist->SetBinContent(10,0.04913804);
   e3e3_mz0_hist->SetBinContent(11,0.04424078);
   e3e3_mz0_hist->SetBinContent(12,0.04222181);
   e3e3_mz0_hist->SetBinContent(13,0.03250442);
   e3e3_mz0_hist->SetBinContent(14,0.02472305);
   e3e3_mz0_hist->SetBinContent(15,0.02883923);
   e3e3_mz0_hist->SetBinContent(16,0.02434421);
   e3e3_mz0_hist->SetBinContent(17,0.02292613);
   e3e3_mz0_hist->SetBinContent(18,0.03082173);
   e3e3_mz0_hist->SetBinContent(19,0.02757272);
   e3e3_mz0_hist->SetBinContent(20,0.02154791);
   e3e3_mz0_hist->SetBinContent(21,0.01653205);
   e3e3_mz0_hist->SetBinContent(22,0.01531857);
   e3e3_mz0_hist->SetBinContent(23,0.01783321);
   e3e3_mz0_hist->SetBinContent(24,0.01634923);
   e3e3_mz0_hist->SetBinContent(25,0.01720578);
   e3e3_mz0_hist->SetBinContent(26,0.01103733);
   e3e3_mz0_hist->SetBinContent(27,0.007911433);
   e3e3_mz0_hist->SetBinContent(28,0.01089484);
   e3e3_mz0_hist->SetBinContent(29,0.01300698);
   e3e3_mz0_hist->SetBinContent(30,0.009477853);
   e3e3_mz0_hist->SetBinContent(31,0.009716069);
   e3e3_mz0_hist->SetBinContent(32,0.007087724);
   e3e3_mz0_hist->SetBinContent(33,0.006413036);
   e3e3_mz0_hist->SetBinContent(34,0.008605034);
   e3e3_mz0_hist->SetBinContent(35,0.005071022);
   e3e3_mz0_hist->SetBinContent(36,0.004705938);
   e3e3_mz0_hist->SetBinContent(37,0.002546647);
   e3e3_mz0_hist->SetBinContent(38,0.002140011);
   e3e3_mz0_hist->SetBinContent(39,0.001199613);
   e3e3_mz0_hist->SetBinContent(40,0.001617601);
   e3e3_mz0_hist->SetBinContent(41,0.001692356);
   e3e3_mz0_hist->SetBinContent(42,0.001633238);
   e3e3_mz0_hist->SetBinContent(43,7.201744e-05);
   e3e3_mz0_hist->SetBinContent(44,0.0004001108);
   e3e3_mz0_hist->SetBinContent(46,1.185639e-05);
   e3e3_mz0_hist->SetBinContent(47,0.0004690616);
   e3e3_mz0_hist->SetBinContent(48,0.0001343504);
   e3e3_mz0_hist->SetMinimum(0.0002610742);
   e3e3_mz0_hist->SetMaximum(0.9217434);
   e3e3_mz0_hist->SetEntries(3731);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#006600");
   e3e3_mz0_hist->SetLineColor(ci);
   e3e3_mz0_hist->SetLineStyle(3);
   e3e3_mz0_hist->SetLineWidth(2);
   e3e3_mz0_hist->SetMarkerStyle(20);
   e3e3_mz0_hist->SetMarkerSize(0.3);
   e3e3_mz0_hist->GetXaxis()->SetTitle("M_{dl} (GeV)");
   e3e3_mz0_hist->GetXaxis()->SetNdivisions(506);
   e3e3_mz0_hist->GetXaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetXaxis()->SetTitleFont(42);
   e3e3_mz0_hist->GetYaxis()->SetTitle("norm. a. u.");
   e3e3_mz0_hist->GetYaxis()->SetNdivisions(506);
   e3e3_mz0_hist->GetYaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_mz0_hist->GetYaxis()->SetTitleFont(42);
   e3e3_mz0_hist->GetZaxis()->SetLabelFont(42);
   e3e3_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_mz0_hist->GetZaxis()->SetTitleFont(42);
   e3e3_mz0_hist->Draw("");
   
   TH1 *e2e2h_mz0_hist = new TH1F("e2e2h_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2h_mz0_hist->SetBinContent(1,9.358817e-05);
   e2e2h_mz0_hist->SetBinContent(2,0.0001871763);
   e2e2h_mz0_hist->SetBinContent(3,0.0005407316);
   e2e2h_mz0_hist->SetBinContent(4,0.001315434);
   e2e2h_mz0_hist->SetBinContent(5,0.00213693);
   e2e2h_mz0_hist->SetBinContent(6,0.002573675);
   e2e2h_mz0_hist->SetBinContent(7,0.003410769);
   e2e2h_mz0_hist->SetBinContent(8,0.003769523);
   e2e2h_mz0_hist->SetBinContent(9,0.004045089);
   e2e2h_mz0_hist->SetBinContent(10,0.00458582);
   e2e2h_mz0_hist->SetBinContent(11,0.005277333);
   e2e2h_mz0_hist->SetBinContent(12,0.006130025);
   e2e2h_mz0_hist->SetBinContent(13,0.007913399);
   e2e2h_mz0_hist->SetBinContent(14,0.011085);
   e2e2h_mz0_hist->SetBinContent(15,0.01628954);
   e2e2h_mz0_hist->SetBinContent(16,0.02618909);
   e2e2h_mz0_hist->SetBinContent(17,0.05473348);
   e2e2h_mz0_hist->SetBinContent(18,0.2395441);
   e2e2h_mz0_hist->SetBinContent(19,0.5376796);
   e2e2h_mz0_hist->SetBinContent(20,0.04608697);
   e2e2h_mz0_hist->SetBinContent(21,0.01367427);
   e2e2h_mz0_hist->SetBinContent(22,0.006462783);
   e2e2h_mz0_hist->SetBinContent(23,0.003145602);
   e2e2h_mz0_hist->SetBinContent(24,0.001788574);
   e2e2h_mz0_hist->SetBinContent(25,0.000941081);
   e2e2h_mz0_hist->SetBinContent(26,0.0003223593);
   e2e2h_mz0_hist->SetBinContent(27,3.63954e-05);
   e2e2h_mz0_hist->SetBinContent(28,3.119606e-05);
   e2e2h_mz0_hist->SetBinContent(30,5.199343e-06);
   e2e2h_mz0_hist->SetBinContent(33,5.199343e-06);
   e2e2h_mz0_hist->SetEntries(192332);

   ci = TColor::GetColor("#ff0000");
   e2e2h_mz0_hist->SetLineColor(ci);
   e2e2h_mz0_hist->SetLineWidth(2);
   e2e2h_mz0_hist->SetMarkerStyle(20);
   e2e2h_mz0_hist->SetMarkerSize(0.3);
   e2e2h_mz0_hist->GetXaxis()->SetTitle("M_{dl} (GeV)");
   e2e2h_mz0_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_mz0_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_mz0_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_mz0_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_mz0_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_mz0_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_mz0_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_mz0_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_mz0_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_mz0_hist->Draw("same");
   
   TH1 *e2e2_mz0_hist1 = new TH1F("e2e2_mz0_hist1","mz0",50,0,250);
   e2e2_mz0_hist1->SetBinContent(1,0.004130052);
   e2e2_mz0_hist1->SetBinContent(2,0.01118025);
   e2e2_mz0_hist1->SetBinContent(3,0.01032513);
   e2e2_mz0_hist1->SetBinContent(4,0.01134261);
   e2e2_mz0_hist1->SetBinContent(5,0.0108934);
   e2e2_mz0_hist1->SetBinContent(6,0.01015976);
   e2e2_mz0_hist1->SetBinContent(7,0.009661844);
   e2e2_mz0_hist1->SetBinContent(8,0.009313664);
   e2e2_mz0_hist1->SetBinContent(9,0.009122436);
   e2e2_mz0_hist1->SetBinContent(10,0.009279989);
   e2e2_mz0_hist1->SetBinContent(11,0.009693716);
   e2e2_mz0_hist1->SetBinContent(12,0.01053741);
   e2e2_mz0_hist1->SetBinContent(13,0.01166674);
   e2e2_mz0_hist1->SetBinContent(14,0.01386526);
   e2e2_mz0_hist1->SetBinContent(15,0.01770486);
   e2e2_mz0_hist1->SetBinContent(16,0.02507858);
   e2e2_mz0_hist1->SetBinContent(17,0.04235769);
   e2e2_mz0_hist1->SetBinContent(18,0.1364583);
   e2e2_mz0_hist1->SetBinContent(19,0.2748637);
   e2e2_mz0_hist1->SetBinContent(20,0.03389313);
   e2e2_mz0_hist1->SetBinContent(21,0.01473361);
   e2e2_mz0_hist1->SetBinContent(22,0.009746634);
   e2e2_mz0_hist1->SetBinContent(23,0.007782635);
   e2e2_mz0_hist1->SetBinContent(24,0.006684575);
   e2e2_mz0_hist1->SetBinContent(25,0.006069397);
   e2e2_mz0_hist1->SetBinContent(26,0.005746473);
   e2e2_mz0_hist1->SetBinContent(27,0.005649657);
   e2e2_mz0_hist1->SetBinContent(28,0.005373638);
   e2e2_mz0_hist1->SetBinContent(29,0.005240139);
   e2e2_mz0_hist1->SetBinContent(30,0.005153545);
   e2e2_mz0_hist1->SetBinContent(31,0.00527622);
   e2e2_mz0_hist1->SetBinContent(32,0.005342969);
   e2e2_mz0_hist1->SetBinContent(33,0.00532974);
   e2e2_mz0_hist1->SetBinContent(34,0.005475867);
   e2e2_mz0_hist1->SetBinContent(35,0.00564244);
   e2e2_mz0_hist1->SetBinContent(36,0.005705582);
   e2e2_mz0_hist1->SetBinContent(37,0.006088038);
   e2e2_mz0_hist1->SetBinContent(38,0.006281672);
   e2e2_mz0_hist1->SetBinContent(39,0.006679764);
   e2e2_mz0_hist1->SetBinContent(40,0.00710672);
   e2e2_mz0_hist1->SetBinContent(41,0.007581183);
   e2e2_mz0_hist1->SetBinContent(42,0.00815126);
   e2e2_mz0_hist1->SetBinContent(43,0.008936619);
   e2e2_mz0_hist1->SetBinContent(44,0.009764073);
   e2e2_mz0_hist1->SetBinContent(45,0.0112037);
   e2e2_mz0_hist1->SetBinContent(46,0.01283936);
   e2e2_mz0_hist1->SetBinContent(47,0.01559233);
   e2e2_mz0_hist1->SetBinContent(48,0.01996773);
   e2e2_mz0_hist1->SetBinContent(49,0.02955381);
   e2e2_mz0_hist1->SetBinContent(50,0.07377207);
   e2e2_mz0_hist1->SetBinContent(51,0.01253809);
   e2e2_mz0_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_mz0_hist1->SetLineColor(ci);
   e2e2_mz0_hist1->SetLineStyle(2);
   e2e2_mz0_hist1->SetLineWidth(2);
   e2e2_mz0_hist1->SetMarkerStyle(20);
   e2e2_mz0_hist1->SetMarkerSize(0.3);
   e2e2_mz0_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_mz0_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_mz0_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_mz0_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_mz0_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_mz0_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_mz0_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_mz0_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_mz0_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_mz0_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_mz0_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_mz0_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_mz0_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_mz0_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_mz0_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_mz0_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_mz0_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_mz0_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_mz0_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_mz0_hist1->Draw("same");
   
   TH1 *e2e2nn_mz0_hist = new TH1F("e2e2nn_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2nn_mz0_hist->SetBinContent(1,0.003884819);
   e2e2nn_mz0_hist->SetBinContent(2,0.01177907);
   e2e2nn_mz0_hist->SetBinContent(3,0.009349321);
   e2e2nn_mz0_hist->SetBinContent(4,0.009378946);
   e2e2nn_mz0_hist->SetBinContent(5,0.01045736);
   e2e2nn_mz0_hist->SetBinContent(6,0.01138399);
   e2e2nn_mz0_hist->SetBinContent(7,0.01188385);
   e2e2nn_mz0_hist->SetBinContent(8,0.01409852);
   e2e2nn_mz0_hist->SetBinContent(9,0.01421438);
   e2e2nn_mz0_hist->SetBinContent(10,0.01582627);
   e2e2nn_mz0_hist->SetBinContent(11,0.01505347);
   e2e2nn_mz0_hist->SetBinContent(12,0.01585812);
   e2e2nn_mz0_hist->SetBinContent(13,0.01757417);
   e2e2nn_mz0_hist->SetBinContent(14,0.01857809);
   e2e2nn_mz0_hist->SetBinContent(15,0.02036007);
   e2e2nn_mz0_hist->SetBinContent(16,0.02158324);
   e2e2nn_mz0_hist->SetBinContent(17,0.02500579);
   e2e2nn_mz0_hist->SetBinContent(18,0.0375872);
   e2e2nn_mz0_hist->SetBinContent(19,0.05182748);
   e2e2nn_mz0_hist->SetBinContent(20,0.02650805);
   e2e2nn_mz0_hist->SetBinContent(21,0.02676276);
   e2e2nn_mz0_hist->SetBinContent(22,0.02563688);
   e2e2nn_mz0_hist->SetBinContent(23,0.02906455);
   e2e2nn_mz0_hist->SetBinContent(24,0.02866515);
   e2e2nn_mz0_hist->SetBinContent(25,0.0287552);
   e2e2nn_mz0_hist->SetBinContent(26,0.03103658);
   e2e2nn_mz0_hist->SetBinContent(27,0.0321851);
   e2e2nn_mz0_hist->SetBinContent(28,0.03533003);
   e2e2nn_mz0_hist->SetBinContent(29,0.03340372);
   e2e2nn_mz0_hist->SetBinContent(30,0.03403661);
   e2e2nn_mz0_hist->SetBinContent(31,0.03294174);
   e2e2nn_mz0_hist->SetBinContent(32,0.03429351);
   e2e2nn_mz0_hist->SetBinContent(33,0.03409059);
   e2e2nn_mz0_hist->SetBinContent(34,0.03376509);
   e2e2nn_mz0_hist->SetBinContent(35,0.03171778);
   e2e2nn_mz0_hist->SetBinContent(36,0.03001193);
   e2e2nn_mz0_hist->SetBinContent(37,0.02842922);
   e2e2nn_mz0_hist->SetBinContent(38,0.02678675);
   e2e2nn_mz0_hist->SetBinContent(39,0.02366755);
   e2e2nn_mz0_hist->SetBinContent(40,0.02013048);
   e2e2nn_mz0_hist->SetBinContent(41,0.01588634);
   e2e2nn_mz0_hist->SetBinContent(42,0.01190455);
   e2e2nn_mz0_hist->SetBinContent(43,0.006747019);
   e2e2nn_mz0_hist->SetBinContent(44,0.00236595);
   e2e2nn_mz0_hist->SetBinContent(45,0.0001727403);
   e2e2nn_mz0_hist->SetBinContent(46,1.075322e-06);
   e2e2nn_mz0_hist->SetBinContent(48,1.888101e-05);
   e2e2nn_mz0_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_mz0_hist->SetLineColor(ci);
   e2e2nn_mz0_hist->SetLineStyle(4);
   e2e2nn_mz0_hist->SetLineWidth(2);
   e2e2nn_mz0_hist->SetMarkerStyle(20);
   e2e2nn_mz0_hist->SetMarkerSize(0.3);
   e2e2nn_mz0_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_mz0_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_mz0_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_mz0_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_mz0_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_mz0_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_mz0_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_mz0_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_mz0_hist->Draw("same");
   
   TH1 *e2e2ff_mz0_hist = new TH1F("e2e2ff_mz0_hist","mz0 {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2ff_mz0_hist->SetBinContent(1,0.01310256);
   e2e2ff_mz0_hist->SetBinContent(2,0.06650638);
   e2e2ff_mz0_hist->SetBinContent(3,0.06344558);
   e2e2ff_mz0_hist->SetBinContent(4,0.05068783);
   e2e2ff_mz0_hist->SetBinContent(5,0.03942236);
   e2e2ff_mz0_hist->SetBinContent(6,0.03321974);
   e2e2ff_mz0_hist->SetBinContent(7,0.02918678);
   e2e2ff_mz0_hist->SetBinContent(8,0.02728898);
   e2e2ff_mz0_hist->SetBinContent(9,0.02753961);
   e2e2ff_mz0_hist->SetBinContent(10,0.02736926);
   e2e2ff_mz0_hist->SetBinContent(11,0.02735883);
   e2e2ff_mz0_hist->SetBinContent(12,0.02793766);
   e2e2ff_mz0_hist->SetBinContent(13,0.02702961);
   e2e2ff_mz0_hist->SetBinContent(14,0.02701472);
   e2e2ff_mz0_hist->SetBinContent(15,0.02762243);
   e2e2ff_mz0_hist->SetBinContent(16,0.03123192);
   e2e2ff_mz0_hist->SetBinContent(17,0.04424023);
   e2e2ff_mz0_hist->SetBinContent(18,0.1098468);
   e2e2ff_mz0_hist->SetBinContent(19,0.1994692);
   e2e2ff_mz0_hist->SetBinContent(20,0.02893117);
   e2e2ff_mz0_hist->SetBinContent(21,0.01547851);
   e2e2ff_mz0_hist->SetBinContent(22,0.01117524);
   e2e2ff_mz0_hist->SetBinContent(23,0.008680468);
   e2e2ff_mz0_hist->SetBinContent(24,0.006540168);
   e2e2ff_mz0_hist->SetBinContent(25,0.005062859);
   e2e2ff_mz0_hist->SetBinContent(26,0.00439686);
   e2e2ff_mz0_hist->SetBinContent(27,0.003953626);
   e2e2ff_mz0_hist->SetBinContent(28,0.003019677);
   e2e2ff_mz0_hist->SetBinContent(29,0.002664993);
   e2e2ff_mz0_hist->SetBinContent(30,0.002224855);
   e2e2ff_mz0_hist->SetBinContent(31,0.00170669);
   e2e2ff_mz0_hist->SetBinContent(32,0.00140485);
   e2e2ff_mz0_hist->SetBinContent(33,0.0008353572);
   e2e2ff_mz0_hist->SetBinContent(34,0.0007563356);
   e2e2ff_mz0_hist->SetBinContent(35,0.0005380118);
   e2e2ff_mz0_hist->SetBinContent(36,0.0003265879);
   e2e2ff_mz0_hist->SetBinContent(37,0.0003776026);
   e2e2ff_mz0_hist->SetBinContent(38,0.0003043979);
   e2e2ff_mz0_hist->SetBinContent(39,0.0002170229);
   e2e2ff_mz0_hist->SetBinContent(40,0.0002028547);
   e2e2ff_mz0_hist->SetBinContent(41,0.0002553861);
   e2e2ff_mz0_hist->SetBinContent(42,0.0002288816);
   e2e2ff_mz0_hist->SetBinContent(43,0.000200264);
   e2e2ff_mz0_hist->SetBinContent(44,0.0002219325);
   e2e2ff_mz0_hist->SetBinContent(45,0.0001952422);
   e2e2ff_mz0_hist->SetBinContent(46,0.0002185209);
   e2e2ff_mz0_hist->SetBinContent(47,0.0001606905);
   e2e2ff_mz0_hist->SetBinContent(48,0.0001368448);
   e2e2ff_mz0_hist->SetBinContent(49,6.361043e-05);
   e2e2ff_mz0_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_mz0_hist->SetLineColor(ci);
   e2e2ff_mz0_hist->SetLineStyle(5);
   e2e2ff_mz0_hist->SetLineWidth(2);
   e2e2ff_mz0_hist->SetMarkerStyle(20);
   e2e2ff_mz0_hist->SetMarkerSize(0.3);
   e2e2ff_mz0_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_mz0_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_mz0_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_mz0_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_mz0_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_mz0_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_mz0_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_mz0_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_mz0_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_mz0_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_mz0_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_mz0_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_mz0_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_mz0_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_mz0_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_mz0_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_mz0_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_mz0_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_mz0_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_mz0_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.4985632,0.6440678,0.8362069,0.8898305,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_mz0_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_mz0_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_mz0_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_mz0_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_mz0_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> mh_br_nobr.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jul 10 19:38:31 2009) by ROOT version5.22/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,54,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1->Range(107.0667,-945.5108,153.7333,4307.327);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *h1 = new TH1F("h1","mhiggs {flg_2ele==1}",175,115,150);
   h1->SetBinContent(0,1546);
   h1->SetBinContent(1,121);
   h1->SetBinContent(2,118);
   h1->SetBinContent(3,154);
   h1->SetBinContent(4,160);
   h1->SetBinContent(5,165);
   h1->SetBinContent(6,182);
   h1->SetBinContent(7,223);
   h1->SetBinContent(8,222);
   h1->SetBinContent(9,245);
   h1->SetBinContent(10,282);
   h1->SetBinContent(11,323);
   h1->SetBinContent(12,349);
   h1->SetBinContent(13,465);
   h1->SetBinContent(14,433);
   h1->SetBinContent(15,511);
   h1->SetBinContent(16,598);
   h1->SetBinContent(17,671);
   h1->SetBinContent(18,758);
   h1->SetBinContent(19,935);
   h1->SetBinContent(20,1050);
   h1->SetBinContent(21,1274);
   h1->SetBinContent(22,1551);
   h1->SetBinContent(23,1946);
   h1->SetBinContent(24,2399);
   h1->SetBinContent(25,2917);
   h1->SetBinContent(26,3345);
   h1->SetBinContent(27,3677);
   h1->SetBinContent(28,3678);
   h1->SetBinContent(29,3702);
   h1->SetBinContent(30,3318);
   h1->SetBinContent(31,3050);
   h1->SetBinContent(32,2852);
   h1->SetBinContent(33,2478);
   h1->SetBinContent(34,2359);
   h1->SetBinContent(35,2124);
   h1->SetBinContent(36,1947);
   h1->SetBinContent(37,1815);
   h1->SetBinContent(38,1756);
   h1->SetBinContent(39,1645);
   h1->SetBinContent(40,1539);
   h1->SetBinContent(41,1381);
   h1->SetBinContent(42,1329);
   h1->SetBinContent(43,1281);
   h1->SetBinContent(44,1277);
   h1->SetBinContent(45,1162);
   h1->SetBinContent(46,1071);
   h1->SetBinContent(47,1059);
   h1->SetBinContent(48,1053);
   h1->SetBinContent(49,982);
   h1->SetBinContent(50,984);
   h1->SetBinContent(51,844);
   h1->SetBinContent(52,900);
   h1->SetBinContent(53,829);
   h1->SetBinContent(54,857);
   h1->SetBinContent(55,785);
   h1->SetBinContent(56,768);
   h1->SetBinContent(57,785);
   h1->SetBinContent(58,689);
   h1->SetBinContent(59,689);
   h1->SetBinContent(60,635);
   h1->SetBinContent(61,597);
   h1->SetBinContent(62,598);
   h1->SetBinContent(63,548);
   h1->SetBinContent(64,539);
   h1->SetBinContent(65,544);
   h1->SetBinContent(66,559);
   h1->SetBinContent(67,519);
   h1->SetBinContent(68,500);
   h1->SetBinContent(69,480);
   h1->SetBinContent(70,437);
   h1->SetBinContent(71,425);
   h1->SetBinContent(72,474);
   h1->SetBinContent(73,461);
   h1->SetBinContent(74,407);
   h1->SetBinContent(75,388);
   h1->SetBinContent(76,376);
   h1->SetBinContent(77,381);
   h1->SetBinContent(78,356);
   h1->SetBinContent(79,356);
   h1->SetBinContent(80,366);
   h1->SetBinContent(81,369);
   h1->SetBinContent(82,327);
   h1->SetBinContent(83,333);
   h1->SetBinContent(84,312);
   h1->SetBinContent(85,291);
   h1->SetBinContent(86,337);
   h1->SetBinContent(87,319);
   h1->SetBinContent(88,300);
   h1->SetBinContent(89,279);
   h1->SetBinContent(90,313);
   h1->SetBinContent(91,276);
   h1->SetBinContent(92,281);
   h1->SetBinContent(93,244);
   h1->SetBinContent(94,238);
   h1->SetBinContent(95,254);
   h1->SetBinContent(96,237);
   h1->SetBinContent(97,226);
   h1->SetBinContent(98,245);
   h1->SetBinContent(99,237);
   h1->SetBinContent(100,214);
   h1->SetBinContent(101,196);
   h1->SetBinContent(102,238);
   h1->SetBinContent(103,222);
   h1->SetBinContent(104,224);
   h1->SetBinContent(105,201);
   h1->SetBinContent(106,232);
   h1->SetBinContent(107,242);
   h1->SetBinContent(108,210);
   h1->SetBinContent(109,220);
   h1->SetBinContent(110,215);
   h1->SetBinContent(111,208);
   h1->SetBinContent(112,213);
   h1->SetBinContent(113,197);
   h1->SetBinContent(114,181);
   h1->SetBinContent(115,203);
   h1->SetBinContent(116,196);
   h1->SetBinContent(117,179);
   h1->SetBinContent(118,195);
   h1->SetBinContent(119,188);
   h1->SetBinContent(120,205);
   h1->SetBinContent(121,202);
   h1->SetBinContent(122,194);
   h1->SetBinContent(123,170);
   h1->SetBinContent(124,168);
   h1->SetBinContent(125,182);
   h1->SetBinContent(126,180);
   h1->SetBinContent(127,189);
   h1->SetBinContent(128,170);
   h1->SetBinContent(129,159);
   h1->SetBinContent(130,162);
   h1->SetBinContent(131,141);
   h1->SetBinContent(132,179);
   h1->SetBinContent(133,156);
   h1->SetBinContent(134,182);
   h1->SetBinContent(135,149);
   h1->SetBinContent(136,175);
   h1->SetBinContent(137,161);
   h1->SetBinContent(138,130);
   h1->SetBinContent(139,146);
   h1->SetBinContent(140,168);
   h1->SetBinContent(141,154);
   h1->SetBinContent(142,152);
   h1->SetBinContent(143,166);
   h1->SetBinContent(144,135);
   h1->SetBinContent(145,147);
   h1->SetBinContent(146,133);
   h1->SetBinContent(147,132);
   h1->SetBinContent(148,142);
   h1->SetBinContent(149,153);
   h1->SetBinContent(150,150);
   h1->SetBinContent(151,156);
   h1->SetBinContent(152,131);
   h1->SetBinContent(153,130);
   h1->SetBinContent(154,121);
   h1->SetBinContent(155,111);
   h1->SetBinContent(156,125);
   h1->SetBinContent(157,145);
   h1->SetBinContent(158,126);
   h1->SetBinContent(159,131);
   h1->SetBinContent(160,135);
   h1->SetBinContent(161,129);
   h1->SetBinContent(162,114);
   h1->SetBinContent(163,141);
   h1->SetBinContent(164,114);
   h1->SetBinContent(165,129);
   h1->SetBinContent(166,132);
   h1->SetBinContent(167,125);
   h1->SetBinContent(168,112);
   h1->SetBinContent(169,131);
   h1->SetBinContent(170,96);
   h1->SetBinContent(171,132);
   h1->SetBinContent(172,113);
   h1->SetBinContent(173,115);
   h1->SetBinContent(174,105);
   h1->SetBinContent(175,102);
   h1->SetBinContent(176,18076);
   h1->SetEntries(123355);
   h1->SetLineColor(2);
   h1->SetLineWidth(2);
   h1->SetMarkerStyle(20);
   h1->SetMarkerSize(0.3);
   h1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events / (0.2)");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.1);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1 *h2 = new TH1F("h2","mhiggs {flg_2ele==1}",175,115,150);
   h2->SetBinContent(0,207);
   h2->SetBinContent(1,3);
   h2->SetBinContent(2,6);
   h2->SetBinContent(3,4);
   h2->SetBinContent(4,6);
   h2->SetBinContent(5,3);
   h2->SetBinContent(6,2);
   h2->SetBinContent(7,5);
   h2->SetBinContent(8,11);
   h2->SetBinContent(9,6);
   h2->SetBinContent(10,8);
   h2->SetBinContent(11,13);
   h2->SetBinContent(12,13);
   h2->SetBinContent(13,10);
   h2->SetBinContent(14,17);
   h2->SetBinContent(15,18);
   h2->SetBinContent(16,19);
   h2->SetBinContent(17,36);
   h2->SetBinContent(18,48);
   h2->SetBinContent(19,89);
   h2->SetBinContent(20,150);
   h2->SetBinContent(21,218);
   h2->SetBinContent(22,378);
   h2->SetBinContent(23,675);
   h2->SetBinContent(24,1042);
   h2->SetBinContent(25,1469);
   h2->SetBinContent(26,1880);
   h2->SetBinContent(27,2264);
   h2->SetBinContent(28,2283);
   h2->SetBinContent(29,2439);
   h2->SetBinContent(30,2278);
   h2->SetBinContent(31,2081);
   h2->SetBinContent(32,1969);
   h2->SetBinContent(33,1729);
   h2->SetBinContent(34,1709);
   h2->SetBinContent(35,1511);
   h2->SetBinContent(36,1426);
   h2->SetBinContent(37,1343);
   h2->SetBinContent(38,1323);
   h2->SetBinContent(39,1273);
   h2->SetBinContent(40,1180);
   h2->SetBinContent(41,1134);
   h2->SetBinContent(42,1101);
   h2->SetBinContent(43,1071);
   h2->SetBinContent(44,1078);
   h2->SetBinContent(45,1004);
   h2->SetBinContent(46,943);
   h2->SetBinContent(47,914);
   h2->SetBinContent(48,982);
   h2->SetBinContent(49,912);
   h2->SetBinContent(50,870);
   h2->SetBinContent(51,818);
   h2->SetBinContent(52,817);
   h2->SetBinContent(53,816);
   h2->SetBinContent(54,811);
   h2->SetBinContent(55,768);
   h2->SetBinContent(56,820);
   h2->SetBinContent(57,758);
   h2->SetBinContent(58,695);
   h2->SetBinContent(59,685);
   h2->SetBinContent(60,692);
   h2->SetBinContent(61,654);
   h2->SetBinContent(62,679);
   h2->SetBinContent(63,625);
   h2->SetBinContent(64,649);
   h2->SetBinContent(65,610);
   h2->SetBinContent(66,631);
   h2->SetBinContent(67,612);
   h2->SetBinContent(68,654);
   h2->SetBinContent(69,558);
   h2->SetBinContent(70,587);
   h2->SetBinContent(71,568);
   h2->SetBinContent(72,582);
   h2->SetBinContent(73,597);
   h2->SetBinContent(74,554);
   h2->SetBinContent(75,523);
   h2->SetBinContent(76,521);
   h2->SetBinContent(77,497);
   h2->SetBinContent(78,472);
   h2->SetBinContent(79,478);
   h2->SetBinContent(80,510);
   h2->SetBinContent(81,502);
   h2->SetBinContent(82,443);
   h2->SetBinContent(83,466);
   h2->SetBinContent(84,437);
   h2->SetBinContent(85,451);
   h2->SetBinContent(86,413);
   h2->SetBinContent(87,447);
   h2->SetBinContent(88,402);
   h2->SetBinContent(89,421);
   h2->SetBinContent(90,423);
   h2->SetBinContent(91,398);
   h2->SetBinContent(92,411);
   h2->SetBinContent(93,386);
   h2->SetBinContent(94,400);
   h2->SetBinContent(95,413);
   h2->SetBinContent(96,384);
   h2->SetBinContent(97,410);
   h2->SetBinContent(98,368);
   h2->SetBinContent(99,366);
   h2->SetBinContent(100,393);
   h2->SetBinContent(101,367);
   h2->SetBinContent(102,396);
   h2->SetBinContent(103,340);
   h2->SetBinContent(104,363);
   h2->SetBinContent(105,368);
   h2->SetBinContent(106,325);
   h2->SetBinContent(107,370);
   h2->SetBinContent(108,349);
   h2->SetBinContent(109,324);
   h2->SetBinContent(110,347);
   h2->SetBinContent(111,339);
   h2->SetBinContent(112,328);
   h2->SetBinContent(113,339);
   h2->SetBinContent(114,320);
   h2->SetBinContent(115,323);
   h2->SetBinContent(116,306);
   h2->SetBinContent(117,300);
   h2->SetBinContent(118,332);
   h2->SetBinContent(119,340);
   h2->SetBinContent(120,318);
   h2->SetBinContent(121,317);
   h2->SetBinContent(122,311);
   h2->SetBinContent(123,310);
   h2->SetBinContent(124,295);
   h2->SetBinContent(125,291);
   h2->SetBinContent(126,293);
   h2->SetBinContent(127,286);
   h2->SetBinContent(128,282);
   h2->SetBinContent(129,280);
   h2->SetBinContent(130,272);
   h2->SetBinContent(131,278);
   h2->SetBinContent(132,277);
   h2->SetBinContent(133,269);
   h2->SetBinContent(134,314);
   h2->SetBinContent(135,282);
   h2->SetBinContent(136,308);
   h2->SetBinContent(137,282);
   h2->SetBinContent(138,250);
   h2->SetBinContent(139,251);
   h2->SetBinContent(140,253);
   h2->SetBinContent(141,294);
   h2->SetBinContent(142,240);
   h2->SetBinContent(143,264);
   h2->SetBinContent(144,262);
   h2->SetBinContent(145,298);
   h2->SetBinContent(146,239);
   h2->SetBinContent(147,249);
   h2->SetBinContent(148,236);
   h2->SetBinContent(149,260);
   h2->SetBinContent(150,262);
   h2->SetBinContent(151,249);
   h2->SetBinContent(152,244);
   h2->SetBinContent(153,242);
   h2->SetBinContent(154,223);
   h2->SetBinContent(155,241);
   h2->SetBinContent(156,244);
   h2->SetBinContent(157,232);
   h2->SetBinContent(158,236);
   h2->SetBinContent(159,247);
   h2->SetBinContent(160,231);
   h2->SetBinContent(161,238);
   h2->SetBinContent(162,241);
   h2->SetBinContent(163,252);
   h2->SetBinContent(164,216);
   h2->SetBinContent(165,232);
   h2->SetBinContent(166,217);
   h2->SetBinContent(167,252);
   h2->SetBinContent(168,219);
   h2->SetBinContent(169,193);
   h2->SetBinContent(170,185);
   h2->SetBinContent(171,215);
   h2->SetBinContent(172,217);
   h2->SetBinContent(173,205);
   h2->SetBinContent(174,195);
   h2->SetBinContent(175,224);
   h2->SetBinContent(176,33809);
   h2->SetEntries(123326);
   h2->SetLineColor(4);
   h2->SetLineStyle(2);
   h2->SetLineWidth(2);
   h2->SetMarkerStyle(20);
   h2->SetMarkerSize(0.3);
   h2->GetXaxis()->SetTitle("m_{H} (GeV)");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetTitle("Nevts/0.2GeV");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.1);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.3793103,0.5699153,0.8864943,0.7775424,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h1","Bremsstrahlung Recovery","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("h2","No Bremsstrahlung Recovery","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> mh_gen_sim_el.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Fri Jul 10 16:01:47 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,32,700,500);
   gStyle->SetOptStat(0);
   c1_n2->Range(107.0667,-0.1372414,153.7333,0.625211);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.17);
   c1_n2->SetRightMargin(0.08);
   c1_n2->SetTopMargin(0.08);
   c1_n2->SetBottomMargin(0.18);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *mg1 = new TH1F("mg1","M_{higgs} Spectrum in Generator Level",100,115,150);
   mg1->SetBinContent(3,0.0001007212);
   mg1->SetBinContent(6,0.0001007212);
   mg1->SetBinContent(8,0.0002014423);
   mg1->SetBinContent(10,0.002518029);
   mg1->SetBinContent(11,0.009467789);
   mg1->SetBinContent(12,0.05136779);
   mg1->SetBinContent(13,0.1760606);
   mg1->SetBinContent(14,0.3642077);
   mg1->SetBinContent(15,0.5373474);
   mg1->SetBinContent(16,0.5056202);
   mg1->SetBinContent(17,0.3788123);
   mg1->SetBinContent(18,0.2554289);
   mg1->SetBinContent(19,0.1771685);
   mg1->SetBinContent(20,0.1513839);
   mg1->SetBinContent(21,0.1299303);
   mg1->SetBinContent(22,0.1097861);
   mg1->SetBinContent(23,0.102232);
   mg1->SetBinContent(24,0.08772814);
   mg1->SetBinContent(25,0.08108053);
   mg1->SetBinContent(26,0.07392933);
   mg1->SetBinContent(27,0.06738245);
   mg1->SetBinContent(28,0.06546876);
   mg1->SetBinContent(29,0.05841827);
   mg1->SetBinContent(30,0.04985698);
   mg1->SetBinContent(31,0.05086419);
   mg1->SetBinContent(32,0.05146851);
   mg1->SetBinContent(33,0.04834616);
   mg1->SetBinContent(34,0.04048991);
   mg1->SetBinContent(35,0.04320938);
   mg1->SetBinContent(36,0.03938197);
   mg1->SetBinContent(37,0.0380726);
   mg1->SetBinContent(38,0.03575601);
   mg1->SetBinContent(39,0.03343943);
   mg1->SetBinContent(40,0.03414448);
   mg1->SetBinContent(41,0.03082068);
   mg1->SetBinContent(42,0.03031707);
   mg1->SetBinContent(43,0.0261875);
   mg1->SetBinContent(44,0.02689255);
   mg1->SetBinContent(45,0.02467668);
   mg1->SetBinContent(46,0.02558318);
   mg1->SetBinContent(47,0.02246082);
   mg1->SetBinContent(48,0.02366947);
   mg1->SetBinContent(49,0.02387092);
   mg1->SetBinContent(50,0.02366947);
   mg1->SetBinContent(51,0.02095);
   mg1->SetBinContent(52,0.02064784);
   mg1->SetBinContent(53,0.02084928);
   mg1->SetBinContent(54,0.01732404);
   mg1->SetBinContent(55,0.01913702);
   mg1->SetBinContent(56,0.01913702);
   mg1->SetBinContent(57,0.01551106);
   mg1->SetBinContent(58,0.01994279);
   mg1->SetBinContent(59,0.01742476);
   mg1->SetBinContent(60,0.01702188);
   mg1->SetBinContent(61,0.0176262);
   mg1->SetBinContent(62,0.01641755);
   mg1->SetBinContent(63,0.01722332);
   mg1->SetBinContent(64,0.01581322);
   mg1->SetBinContent(65,0.01490673);
   mg1->SetBinContent(66,0.01420168);
   mg1->SetBinContent(67,0.01279159);
   mg1->SetBinContent(68,0.0123887);
   mg1->SetBinContent(69,0.0137988);
   mg1->SetBinContent(70,0.01289231);
   mg1->SetBinContent(71,0.01581322);
   mg1->SetBinContent(72,0.01259015);
   mg1->SetBinContent(73,0.01269087);
   mg1->SetBinContent(74,0.01218726);
   mg1->SetBinContent(75,0.009266347);
   mg1->SetBinContent(76,0.01198582);
   mg1->SetBinContent(77,0.01158293);
   mg1->SetBinContent(78,0.01067644);
   mg1->SetBinContent(79,0.01218726);
   mg1->SetBinContent(80,0.01037428);
   mg1->SetBinContent(81,0.01138149);
   mg1->SetBinContent(82,0.01118005);
   mg1->SetBinContent(83,0.01087789);
   mg1->SetBinContent(84,0.01067644);
   mg1->SetBinContent(85,0.009367068);
   mg1->SetBinContent(86,0.008158415);
   mg1->SetBinContent(87,0.009064904);
   mg1->SetBinContent(88,0.01017284);
   mg1->SetBinContent(89,0.008762741);
   mg1->SetBinContent(90,0.007554087);
   mg1->SetBinContent(91,0.009064904);
   mg1->SetBinContent(92,0.008158415);
   mg1->SetBinContent(93,0.008259135);
   mg1->SetBinContent(94,0.008259135);
   mg1->SetBinContent(95,0.008561299);
   mg1->SetBinContent(96,0.00694976);
   mg1->SetBinContent(97,0.006748318);
   mg1->SetBinContent(98,0.007050482);
   mg1->SetBinContent(99,0.00694976);
   mg1->SetBinContent(100,0.007050482);
   mg1->SetEntries(47046);
   mg1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   mg1->SetLineColor(ci);
   mg1->SetLineWidth(2);
   mg1->SetMarkerStyle(20);
   mg1->SetMarkerSize(0.3);
   mg1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   mg1->GetXaxis()->SetNdivisions(506);
   mg1->GetXaxis()->SetLabelFont(42);
   mg1->GetXaxis()->SetLabelOffset(0.015);
   mg1->GetXaxis()->SetLabelSize(0.06);
   mg1->GetXaxis()->SetTitleSize(0.07);
   mg1->GetXaxis()->SetTitleFont(42);
   mg1->GetYaxis()->SetTitle("norm. a.u.");
   mg1->GetYaxis()->SetNdivisions(506);
   mg1->GetYaxis()->SetLabelFont(42);
   mg1->GetYaxis()->SetLabelOffset(0.015);
   mg1->GetYaxis()->SetLabelSize(0.06);
   mg1->GetYaxis()->SetTitleSize(0.07);
   mg1->GetYaxis()->SetTitleOffset(1.1);
   mg1->GetYaxis()->SetTitleFont(42);
   mg1->GetZaxis()->SetLabelFont(42);
   mg1->GetZaxis()->SetLabelOffset(0.015);
   mg1->GetZaxis()->SetLabelSize(0.06);
   mg1->GetZaxis()->SetTitleSize(0.07);
   mg1->GetZaxis()->SetTitleOffset(1.1);
   mg1->GetZaxis()->SetTitleFont(42);
   mg1->Draw("");
   
   TH1 *ms1 = new TH1F("ms1","M_{higgs} Spectrum after simulation",100,115,150);
   ms1->SetBinContent(1,0.0002788178);
   ms1->SetBinContent(2,0.0003983112);
   ms1->SetBinContent(3,0.0002788178);
   ms1->SetBinContent(4,0.0001991556);
   ms1->SetBinContent(5,0.000677129);
   ms1->SetBinContent(6,0.0005576356);
   ms1->SetBinContent(7,0.0008762846);
   ms1->SetBinContent(8,0.0009957779);
   ms1->SetBinContent(9,0.001274596);
   ms1->SetBinContent(10,0.002628854);
   ms1->SetBinContent(11,0.005735681);
   ms1->SetBinContent(12,0.01338326);
   ms1->SetBinContent(13,0.03349797);
   ms1->SetBinContent(14,0.07743169);
   ms1->SetBinContent(15,0.1260655);
   ms1->SetBinContent(16,0.1609575);
   ms1->SetBinContent(17,0.1651398);
   ms1->SetBinContent(18,0.1445073);
   ms1->SetBinContent(19,0.1247909);
   ms1->SetBinContent(20,0.1118856);
   ms1->SetBinContent(21,0.09738708);
   ms1->SetBinContent(22,0.09165139);
   ms1->SetBinContent(23,0.08253007);
   ms1->SetBinContent(24,0.07814865);
   ms1->SetBinContent(25,0.07579862);
   ms1->SetBinContent(26,0.0683502);
   ms1->SetBinContent(27,0.06468573);
   ms1->SetBinContent(28,0.06615949);
   ms1->SetBinContent(29,0.05871107);
   ms1->SetBinContent(30,0.05687883);
   ms1->SetBinContent(31,0.05663985);
   ms1->SetBinContent(32,0.05560424);
   ms1->SetBinContent(33,0.05062535);
   ms1->SetBinContent(34,0.04899227);
   ms1->SetBinContent(35,0.04600494);
   ms1->SetBinContent(36,0.04508882);
   ms1->SetBinContent(37,0.04353541);
   ms1->SetBinContent(38,0.04357524);
   ms1->SetBinContent(39,0.04413288);
   ms1->SetBinContent(40,0.0400701);
   ms1->SetBinContent(41,0.04050824);
   ms1->SetBinContent(42,0.0400701);
   ms1->SetBinContent(43,0.03704294);
   ms1->SetBinContent(44,0.03540986);
   ms1->SetBinContent(45,0.03274118);
   ms1->SetBinContent(46,0.03544969);
   ms1->SetBinContent(47,0.03258185);
   ms1->SetBinContent(48,0.03098861);
   ms1->SetBinContent(49,0.03023182);
   ms1->SetBinContent(50,0.03063013);
   ms1->SetBinContent(51,0.02824026);
   ms1->SetBinContent(52,0.02859874);
   ms1->SetBinContent(53,0.02760296);
   ms1->SetBinContent(54,0.02784195);
   ms1->SetBinContent(55,0.02788178);
   ms1->SetBinContent(56,0.02708516);
   ms1->SetBinContent(57,0.02644786);
   ms1->SetBinContent(58,0.02648769);
   ms1->SetBinContent(59,0.02493428);
   ms1->SetBinContent(60,0.02541225);
   ms1->SetBinContent(61,0.0239385);
   ms1->SetBinContent(62,0.02373935);
   ms1->SetBinContent(63,0.02409782);
   ms1->SetBinContent(64,0.02310205);
   ms1->SetBinContent(65,0.02338086);
   ms1->SetBinContent(66,0.02166813);
   ms1->SetBinContent(67,0.02107066);
   ms1->SetBinContent(68,0.02389867);
   ms1->SetBinContent(69,0.02274357);
   ms1->SetBinContent(70,0.02115032);
   ms1->SetBinContent(71,0.02051302);
   ms1->SetBinContent(72,0.02063252);
   ms1->SetBinContent(73,0.01995539);
   ms1->SetBinContent(74,0.01935792);
   ms1->SetBinContent(75,0.01852147);
   ms1->SetBinContent(76,0.01959691);
   ms1->SetBinContent(77,0.02087151);
   ms1->SetBinContent(78,0.02059269);
   ms1->SetBinContent(79,0.01836214);
   ms1->SetBinContent(80,0.01744603);
   ms1->SetBinContent(81,0.01880029);
   ms1->SetBinContent(82,0.01808333);
   ms1->SetBinContent(83,0.01939775);
   ms1->SetBinContent(84,0.01724687);
   ms1->SetBinContent(85,0.01732654);
   ms1->SetBinContent(86,0.01744603);
   ms1->SetBinContent(87,0.01772485);
   ms1->SetBinContent(88,0.01585278);
   ms1->SetBinContent(89,0.01712738);
   ms1->SetBinContent(90,0.01585278);
   ms1->SetBinContent(91,0.01680873);
   ms1->SetBinContent(92,0.01668924);
   ms1->SetBinContent(93,0.01680873);
   ms1->SetBinContent(94,0.01597228);
   ms1->SetBinContent(95,0.0154943);
   ms1->SetBinContent(96,0.01660958);
   ms1->SetBinContent(97,0.01314427);
   ms1->SetBinContent(98,0.01485701);
   ms1->SetBinContent(99,0.01449853);
   ms1->SetBinContent(100,0.01461802);
   ms1->SetEntries(89310);
   ms1->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   ms1->SetLineColor(ci);
   ms1->SetLineStyle(2);
   ms1->SetLineWidth(2);
   ms1->SetMarkerStyle(20);
   ms1->SetMarkerSize(0.3);
   ms1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   ms1->GetXaxis()->SetNdivisions(506);
   ms1->GetXaxis()->SetLabelFont(42);
   ms1->GetXaxis()->SetLabelOffset(0.015);
   ms1->GetXaxis()->SetLabelSize(0.06);
   ms1->GetXaxis()->SetTitleSize(0.07);
   ms1->GetXaxis()->SetTitleFont(42);
   ms1->GetYaxis()->SetTitle("norm. a.u.");
   ms1->GetYaxis()->SetNdivisions(506);
   ms1->GetYaxis()->SetLabelFont(42);
   ms1->GetYaxis()->SetLabelOffset(0.015);
   ms1->GetYaxis()->SetLabelSize(0.06);
   ms1->GetYaxis()->SetTitleSize(0.07);
   ms1->GetYaxis()->SetTitleOffset(1.1);
   ms1->GetYaxis()->SetTitleFont(42);
   ms1->GetZaxis()->SetLabelFont(42);
   ms1->GetZaxis()->SetLabelOffset(0.015);
   ms1->GetZaxis()->SetLabelSize(0.06);
   ms1->GetZaxis()->SetTitleSize(0.07);
   ms1->GetZaxis()->SetTitleOffset(1.1);
   ms1->GetZaxis()->SetTitleFont(42);
   ms1->Draw("same");
   
   TLegend *leg = new TLegend(0.36,0.5,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("mg1","Generator Level","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ms1","Reconstructed Data","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> mh_gen_sim_mu.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Fri Jul 10 16:02:37 2009) by ROOT version5.22/00
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,32,700,500);
   gStyle->SetOptStat(0);
   c1_n2->Range(107.0667,-0.1372414,153.7333,0.625211);
   c1_n2->SetFillColor(10);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.17);
   c1_n2->SetRightMargin(0.08);
   c1_n2->SetTopMargin(0.08);
   c1_n2->SetBottomMargin(0.18);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1 *mg1 = new TH1F("mg1","M_{higgs} Spectrum in Generator Level",100,115,150);
   mg1->SetBinContent(3,0.0001007212);
   mg1->SetBinContent(6,0.0001007212);
   mg1->SetBinContent(8,0.0002014423);
   mg1->SetBinContent(10,0.002518029);
   mg1->SetBinContent(11,0.009467789);
   mg1->SetBinContent(12,0.05136779);
   mg1->SetBinContent(13,0.1760606);
   mg1->SetBinContent(14,0.3642077);
   mg1->SetBinContent(15,0.5373474);
   mg1->SetBinContent(16,0.5056202);
   mg1->SetBinContent(17,0.3788123);
   mg1->SetBinContent(18,0.2554289);
   mg1->SetBinContent(19,0.1771685);
   mg1->SetBinContent(20,0.1513839);
   mg1->SetBinContent(21,0.1299303);
   mg1->SetBinContent(22,0.1097861);
   mg1->SetBinContent(23,0.102232);
   mg1->SetBinContent(24,0.08772814);
   mg1->SetBinContent(25,0.08108053);
   mg1->SetBinContent(26,0.07392933);
   mg1->SetBinContent(27,0.06738245);
   mg1->SetBinContent(28,0.06546876);
   mg1->SetBinContent(29,0.05841827);
   mg1->SetBinContent(30,0.04985698);
   mg1->SetBinContent(31,0.05086419);
   mg1->SetBinContent(32,0.05146851);
   mg1->SetBinContent(33,0.04834616);
   mg1->SetBinContent(34,0.04048991);
   mg1->SetBinContent(35,0.04320938);
   mg1->SetBinContent(36,0.03938197);
   mg1->SetBinContent(37,0.0380726);
   mg1->SetBinContent(38,0.03575601);
   mg1->SetBinContent(39,0.03343943);
   mg1->SetBinContent(40,0.03414448);
   mg1->SetBinContent(41,0.03082068);
   mg1->SetBinContent(42,0.03031707);
   mg1->SetBinContent(43,0.0261875);
   mg1->SetBinContent(44,0.02689255);
   mg1->SetBinContent(45,0.02467668);
   mg1->SetBinContent(46,0.02558318);
   mg1->SetBinContent(47,0.02246082);
   mg1->SetBinContent(48,0.02366947);
   mg1->SetBinContent(49,0.02387092);
   mg1->SetBinContent(50,0.02366947);
   mg1->SetBinContent(51,0.02095);
   mg1->SetBinContent(52,0.02064784);
   mg1->SetBinContent(53,0.02084928);
   mg1->SetBinContent(54,0.01732404);
   mg1->SetBinContent(55,0.01913702);
   mg1->SetBinContent(56,0.01913702);
   mg1->SetBinContent(57,0.01551106);
   mg1->SetBinContent(58,0.01994279);
   mg1->SetBinContent(59,0.01742476);
   mg1->SetBinContent(60,0.01702188);
   mg1->SetBinContent(61,0.0176262);
   mg1->SetBinContent(62,0.01641755);
   mg1->SetBinContent(63,0.01722332);
   mg1->SetBinContent(64,0.01581322);
   mg1->SetBinContent(65,0.01490673);
   mg1->SetBinContent(66,0.01420168);
   mg1->SetBinContent(67,0.01279159);
   mg1->SetBinContent(68,0.0123887);
   mg1->SetBinContent(69,0.0137988);
   mg1->SetBinContent(70,0.01289231);
   mg1->SetBinContent(71,0.01581322);
   mg1->SetBinContent(72,0.01259015);
   mg1->SetBinContent(73,0.01269087);
   mg1->SetBinContent(74,0.01218726);
   mg1->SetBinContent(75,0.009266347);
   mg1->SetBinContent(76,0.01198582);
   mg1->SetBinContent(77,0.01158293);
   mg1->SetBinContent(78,0.01067644);
   mg1->SetBinContent(79,0.01218726);
   mg1->SetBinContent(80,0.01037428);
   mg1->SetBinContent(81,0.01138149);
   mg1->SetBinContent(82,0.01118005);
   mg1->SetBinContent(83,0.01087789);
   mg1->SetBinContent(84,0.01067644);
   mg1->SetBinContent(85,0.009367068);
   mg1->SetBinContent(86,0.008158415);
   mg1->SetBinContent(87,0.009064904);
   mg1->SetBinContent(88,0.01017284);
   mg1->SetBinContent(89,0.008762741);
   mg1->SetBinContent(90,0.007554087);
   mg1->SetBinContent(91,0.009064904);
   mg1->SetBinContent(92,0.008158415);
   mg1->SetBinContent(93,0.008259135);
   mg1->SetBinContent(94,0.008259135);
   mg1->SetBinContent(95,0.008561299);
   mg1->SetBinContent(96,0.00694976);
   mg1->SetBinContent(97,0.006748318);
   mg1->SetBinContent(98,0.007050482);
   mg1->SetBinContent(99,0.00694976);
   mg1->SetBinContent(100,0.007050482);
   mg1->SetEntries(47046);
   mg1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   mg1->SetLineColor(ci);
   mg1->SetLineWidth(2);
   mg1->SetMarkerStyle(20);
   mg1->SetMarkerSize(0.3);
   mg1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   mg1->GetXaxis()->SetNdivisions(506);
   mg1->GetXaxis()->SetLabelFont(42);
   mg1->GetXaxis()->SetLabelOffset(0.015);
   mg1->GetXaxis()->SetLabelSize(0.06);
   mg1->GetXaxis()->SetTitleSize(0.07);
   mg1->GetXaxis()->SetTitleFont(42);
   mg1->GetYaxis()->SetTitle("norm. a.u.");
   mg1->GetYaxis()->SetNdivisions(506);
   mg1->GetYaxis()->SetLabelFont(42);
   mg1->GetYaxis()->SetLabelOffset(0.015);
   mg1->GetYaxis()->SetLabelSize(0.06);
   mg1->GetYaxis()->SetTitleSize(0.07);
   mg1->GetYaxis()->SetTitleOffset(1.1);
   mg1->GetYaxis()->SetTitleFont(42);
   mg1->GetZaxis()->SetLabelFont(42);
   mg1->GetZaxis()->SetLabelOffset(0.015);
   mg1->GetZaxis()->SetLabelSize(0.06);
   mg1->GetZaxis()->SetTitleSize(0.07);
   mg1->GetZaxis()->SetTitleOffset(1.1);
   mg1->GetZaxis()->SetTitleFont(42);
   mg1->Draw("");
   
   TH1 *ms1 = new TH1F("ms1","M_{higgs} Spectrum after simulation",100,115,150);
   ms1->SetBinContent(1,0.0003854819);
   ms1->SetBinContent(2,0.0003854819);
   ms1->SetBinContent(3,0.0008994578);
   ms1->SetBinContent(4,0.001070783);
   ms1->SetBinContent(5,0.0008994578);
   ms1->SetBinContent(6,0.00128494);
   ms1->SetBinContent(7,0.001841747);
   ms1->SetBinContent(8,0.003298012);
   ms1->SetBinContent(9,0.004754276);
   ms1->SetBinContent(10,0.008866084);
   ms1->SetBinContent(11,0.02150132);
   ms1->SetBinContent(12,0.05105494);
   ms1->SetBinContent(13,0.1280656);
   ms1->SetBinContent(14,0.2571164);
   ms1->SetBinContent(15,0.3801708);
   ms1->SetBinContent(16,0.429127);
   ms1->SetBinContent(17,0.3706194);
   ms1->SetBinContent(18,0.2785749);
   ms1->SetBinContent(19,0.205162);
   ms1->SetBinContent(20,0.1613884);
   ms1->SetBinContent(21,0.1355611);
   ms1->SetBinContent(22,0.1097338);
   ms1->SetBinContent(23,0.1042943);
   ms1->SetBinContent(24,0.09114505);
   ms1->SetBinContent(25,0.08125102);
   ms1->SetBinContent(26,0.07366987);
   ms1->SetBinContent(27,0.07161397);
   ms1->SetBinContent(28,0.06313337);
   ms1->SetBinContent(29,0.06004951);
   ms1->SetBinContent(30,0.0581221);
   ms1->SetBinContent(31,0.0531965);
   ms1->SetBinContent(32,0.04908469);
   ms1->SetBinContent(33,0.04604367);
   ms1->SetBinContent(34,0.04445891);
   ms1->SetBinContent(35,0.04304548);
   ms1->SetBinContent(36,0.03884801);
   ms1->SetBinContent(37,0.03764873);
   ms1->SetBinContent(38,0.03349409);
   ms1->SetBinContent(39,0.03306578);
   ms1->SetBinContent(40,0.03071006);
   ms1->SetBinContent(41,0.03028174);
   ms1->SetBinContent(42,0.02758337);
   ms1->SetBinContent(43,0.02839717);
   ms1->SetBinContent(44,0.02612711);
   ms1->SetBinContent(45,0.02754054);
   ms1->SetBinContent(46,0.02518482);
   ms1->SetBinContent(47,0.02372855);
   ms1->SetBinContent(48,0.02257211);
   ms1->SetBinContent(49,0.02205813);
   ms1->SetBinContent(50,0.02454235);
   ms1->SetBinContent(51,0.02192964);
   ms1->SetBinContent(52,0.01863162);
   ms1->SetBinContent(53,0.01850313);
   ms1->SetBinContent(54,0.0212015);
   ms1->SetBinContent(55,0.01738952);
   ms1->SetBinContent(56,0.01940259);
   ms1->SetBinContent(57,0.01807482);
   ms1->SetBinContent(58,0.01876012);
   ms1->SetBinContent(59,0.01486247);
   ms1->SetBinContent(60,0.01567626);
   ms1->SetBinContent(61,0.01730385);
   ms1->SetBinContent(62,0.0157191);
   ms1->SetBinContent(63,0.01653289);
   ms1->SetBinContent(64,0.01464831);
   ms1->SetBinContent(65,0.01383452);
   ms1->SetBinContent(66,0.01524795);
   ms1->SetBinContent(67,0.01451982);
   ms1->SetBinContent(68,0.01494813);
   ms1->SetBinContent(69,0.0135347);
   ms1->SetBinContent(70,0.01280657);
   ms1->SetBinContent(71,0.01302072);
   ms1->SetBinContent(72,0.01323488);
   ms1->SetBinContent(73,0.01237825);
   ms1->SetBinContent(74,0.01293506);
   ms1->SetBinContent(75,0.01143596);
   ms1->SetBinContent(76,0.0120356);
   ms1->SetBinContent(77,0.01023669);
   ms1->SetBinContent(78,0.01109331);
   ms1->SetBinContent(79,0.01139313);
   ms1->SetBinContent(80,0.0121641);
   ms1->SetBinContent(81,0.01139313);
   ms1->SetBinContent(82,0.01087916);
   ms1->SetBinContent(83,0.01156446);
   ms1->SetBinContent(84,0.010665);
   ms1->SetBinContent(85,0.01036518);
   ms1->SetBinContent(86,0.009979698);
   ms1->SetBinContent(87,0.009037409);
   ms1->SetBinContent(88,0.009551384);
   ms1->SetBinContent(89,0.008908915);
   ms1->SetBinContent(90,0.009422891);
   ms1->SetBinContent(91,0.008480602);
   ms1->SetBinContent(92,0.008523433);
   ms1->SetBinContent(93,0.008609096);
   ms1->SetBinContent(94,0.009765541);
   ms1->SetBinContent(95,0.007966626);
   ms1->SetBinContent(96,0.009123071);
   ms1->SetBinContent(97,0.008009457);
   ms1->SetBinContent(98,0.008480602);
   ms1->SetBinContent(99,0.008009457);
   ms1->SetBinContent(100,0.008823252);
   ms1->SetEntries(104215);
   ms1->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   ms1->SetLineColor(ci);
   ms1->SetLineStyle(2);
   ms1->SetLineWidth(2);
   ms1->SetMarkerStyle(20);
   ms1->SetMarkerSize(0.3);
   ms1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   ms1->GetXaxis()->SetNdivisions(506);
   ms1->GetXaxis()->SetLabelFont(42);
   ms1->GetXaxis()->SetLabelOffset(0.015);
   ms1->GetXaxis()->SetLabelSize(0.06);
   ms1->GetXaxis()->SetTitleSize(0.07);
   ms1->GetXaxis()->SetTitleFont(42);
   ms1->GetYaxis()->SetTitle("norm. a.u.");
   ms1->GetYaxis()->SetNdivisions(506);
   ms1->GetYaxis()->SetLabelFont(42);
   ms1->GetYaxis()->SetLabelOffset(0.015);
   ms1->GetYaxis()->SetLabelSize(0.06);
   ms1->GetYaxis()->SetTitleSize(0.07);
   ms1->GetYaxis()->SetTitleOffset(1.1);
   ms1->GetYaxis()->SetTitleFont(42);
   ms1->GetZaxis()->SetLabelFont(42);
   ms1->GetZaxis()->SetLabelOffset(0.015);
   ms1->GetZaxis()->SetLabelSize(0.06);
   ms1->GetZaxis()->SetTitleSize(0.07);
   ms1->GetZaxis()->SetTitleOffset(1.1);
   ms1->GetZaxis()->SetTitleFont(42);
   ms1->Draw("same");
   
   TLegend *leg = new TLegend(0.36,0.5,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("mg1","Generator Level","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("ms1","Reconstructed Data","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> mrecoil_el.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Tue Jun 23 16:01:57 2009) by ROOT version5.22/00
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",531,111,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n3->Range(-56.66667,-3.81345,276.6667,0.4059975);
   c1_n3->SetFillColor(10);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetLogy();
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.17);
   c1_n3->SetRightMargin(0.08);
   c1_n3->SetTopMargin(0.08);
   c1_n3->SetBottomMargin(0.18);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   
   TH1 *e1e1h_mhiggs_hist = new TH1F("e1e1h_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1h_mhiggs_hist->SetBinContent(13,5.089084e-06);
   e1e1h_mhiggs_hist->SetBinContent(14,1.526725e-05);
   e1e1h_mhiggs_hist->SetBinContent(15,1.017817e-05);
   e1e1h_mhiggs_hist->SetBinContent(16,4.580176e-05);
   e1e1h_mhiggs_hist->SetBinContent(17,3.562359e-05);
   e1e1h_mhiggs_hist->SetBinContent(18,8.142535e-05);
   e1e1h_mhiggs_hist->SetBinContent(19,8.142535e-05);
   e1e1h_mhiggs_hist->SetBinContent(20,0.0002188306);
   e1e1h_mhiggs_hist->SetBinContent(21,0.000239187);
   e1e1h_mhiggs_hist->SetBinContent(22,0.0002900778);
   e1e1h_mhiggs_hist->SetBinContent(23,0.0005394429);
   e1e1h_mhiggs_hist->SetBinContent(24,0.03384241);
   e1e1h_mhiggs_hist->SetBinContent(25,0.2976809);
   e1e1h_mhiggs_hist->SetBinContent(26,0.1351406);
   e1e1h_mhiggs_hist->SetBinContent(27,0.08828035);
   e1e1h_mhiggs_hist->SetBinContent(28,0.06795964);
   e1e1h_mhiggs_hist->SetBinContent(29,0.05443285);
   e1e1h_mhiggs_hist->SetBinContent(30,0.04580176);
   e1e1h_mhiggs_hist->SetBinContent(31,0.03978137);
   e1e1h_mhiggs_hist->SetBinContent(32,0.0331503);
   e1e1h_mhiggs_hist->SetBinContent(33,0.02691108);
   e1e1h_mhiggs_hist->SetBinContent(34,0.02353193);
   e1e1h_mhiggs_hist->SetBinContent(35,0.02124693);
   e1e1h_mhiggs_hist->SetBinContent(36,0.01863114);
   e1e1h_mhiggs_hist->SetBinContent(37,0.01747592);
   e1e1h_mhiggs_hist->SetBinContent(38,0.01599499);
   e1e1h_mhiggs_hist->SetBinContent(39,0.01404078);
   e1e1h_mhiggs_hist->SetBinContent(40,0.0127736);
   e1e1h_mhiggs_hist->SetBinContent(41,0.01146062);
   e1e1h_mhiggs_hist->SetBinContent(42,0.01004585);
   e1e1h_mhiggs_hist->SetBinContent(43,0.008636177);
   e1e1h_mhiggs_hist->SetBinContent(44,0.00667179);
   e1e1h_mhiggs_hist->SetBinContent(45,0.004569998);
   e1e1h_mhiggs_hist->SetBinContent(46,0.002661591);
   e1e1h_mhiggs_hist->SetBinContent(47,0.002010188);
   e1e1h_mhiggs_hist->SetBinContent(48,0.002142505);
   e1e1h_mhiggs_hist->SetBinContent(49,0.002519097);
   e1e1h_mhiggs_hist->SetBinContent(50,0.001043262);
   e1e1h_mhiggs_hist->SetBinContent(51,1.017817e-05);
   e1e1h_mhiggs_hist->SetMinimum(0.0008831824);
   e1e1h_mhiggs_hist->SetMaximum(1.17069);
   e1e1h_mhiggs_hist->SetEntries(196501);
   e1e1h_mhiggs_hist->SetLineColor(2);
   e1e1h_mhiggs_hist->SetLineWidth(2);
   e1e1h_mhiggs_hist->SetMarkerStyle(20);
   e1e1h_mhiggs_hist->SetMarkerSize(0.3);
   e1e1h_mhiggs_hist->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   e1e1h_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_mhiggs_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_mhiggs_hist->Draw("");
   
   TH1 *e1e1_mhiggs_hist1 = new TH1F("e1e1_mhiggs_hist1","mhiggs",50,0,250);
   e1e1_mhiggs_hist1->SetBinContent(1,0.3735261);
   e1e1_mhiggs_hist1->SetBinContent(2,0.157656);
   e1e1_mhiggs_hist1->SetBinContent(3,0.09329557);
   e1e1_mhiggs_hist1->SetBinContent(4,0.06237852);
   e1e1_mhiggs_hist1->SetBinContent(5,0.0440069);
   e1e1_mhiggs_hist1->SetBinContent(6,0.03381105);
   e1e1_mhiggs_hist1->SetBinContent(7,0.02744521);
   e1e1_mhiggs_hist1->SetBinContent(8,0.02215865);
   e1e1_mhiggs_hist1->SetBinContent(9,0.01886828);
   e1e1_mhiggs_hist1->SetBinContent(10,0.01612233);
   e1e1_mhiggs_hist1->SetBinContent(11,0.0141548);
   e1e1_mhiggs_hist1->SetBinContent(12,0.01241649);
   e1e1_mhiggs_hist1->SetBinContent(13,0.0106161);
   e1e1_mhiggs_hist1->SetBinContent(14,0.009703962);
   e1e1_mhiggs_hist1->SetBinContent(15,0.009135669);
   e1e1_mhiggs_hist1->SetBinContent(16,0.008175779);
   e1e1_mhiggs_hist1->SetBinContent(17,0.007230216);
   e1e1_mhiggs_hist1->SetBinContent(18,0.006972335);
   e1e1_mhiggs_hist1->SetBinContent(19,0.006327633);
   e1e1_mhiggs_hist1->SetBinContent(20,0.00571636);
   e1e1_mhiggs_hist1->SetBinContent(21,0.005076433);
   e1e1_mhiggs_hist1->SetBinContent(22,0.004899737);
   e1e1_mhiggs_hist1->SetBinContent(23,0.00434577);
   e1e1_mhiggs_hist1->SetBinContent(24,0.004121318);
   e1e1_mhiggs_hist1->SetBinContent(25,0.00359123);
   e1e1_mhiggs_hist1->SetBinContent(26,0.003452739);
   e1e1_mhiggs_hist1->SetBinContent(27,0.003233062);
   e1e1_mhiggs_hist1->SetBinContent(28,0.003142326);
   e1e1_mhiggs_hist1->SetBinContent(29,0.002865343);
   e1e1_mhiggs_hist1->SetBinContent(30,0.002574033);
   e1e1_mhiggs_hist1->SetBinContent(31,0.002330479);
   e1e1_mhiggs_hist1->SetBinContent(32,0.002359133);
   e1e1_mhiggs_hist1->SetBinContent(33,0.002531053);
   e1e1_mhiggs_hist1->SetBinContent(34,0.002230192);
   e1e1_mhiggs_hist1->SetBinContent(35,0.001872024);
   e1e1_mhiggs_hist1->SetBinContent(36,0.001848146);
   e1e1_mhiggs_hist1->SetBinContent(37,0.001623694);
   e1e1_mhiggs_hist1->SetBinContent(38,0.00138014);
   e1e1_mhiggs_hist1->SetBinContent(39,0.001384916);
   e1e1_mhiggs_hist1->SetBinContent(40,0.001241649);
   e1e1_mhiggs_hist1->SetBinContent(41,0.001021972);
   e1e1_mhiggs_hist1->SetBinContent(42,0.0008452762);
   e1e1_mhiggs_hist1->SetBinContent(43,0.0007211114);
   e1e1_mhiggs_hist1->SetBinContent(44,0.0004918839);
   e1e1_mhiggs_hist1->SetBinContent(45,0.0004393526);
   e1e1_mhiggs_hist1->SetBinContent(46,0.0003199633);
   e1e1_mhiggs_hist1->SetBinContent(47,0.0002053496);
   e1e1_mhiggs_hist1->SetBinContent(48,9.073587e-05);
   e1e1_mhiggs_hist1->SetBinContent(49,4.298015e-05);
   e1e1_mhiggs_hist1->SetBinContent(51,0.2881246);
   e1e1_mhiggs_hist1->SetEntries(269732);
   e1e1_mhiggs_hist1->SetLineColor(4);
   e1e1_mhiggs_hist1->SetLineStyle(2);
   e1e1_mhiggs_hist1->SetLineWidth(2);
   e1e1_mhiggs_hist1->SetMarkerStyle(20);
   e1e1_mhiggs_hist1->SetMarkerSize(0.3);
   e1e1_mhiggs_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_mhiggs_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_mhiggs_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_mhiggs_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_mhiggs_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_mhiggs_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_mhiggs_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_mhiggs_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_mhiggs_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_mhiggs_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_mhiggs_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_mhiggs_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_mhiggs_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_mhiggs_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_mhiggs_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_mhiggs_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_mhiggs_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_mhiggs_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_mhiggs_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_mhiggs_hist1->Draw("same");
   
   TH1 *e3e3_mhiggs_hist = new TH1F("e3e3_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e3e3_mhiggs_hist->SetBinContent(1,5.560231e-05);
   e3e3_mhiggs_hist->SetBinContent(2,5.357327e-05);
   e3e3_mhiggs_hist->SetBinContent(3,0.000248287);
   e3e3_mhiggs_hist->SetBinContent(4,0.0004351206);
   e3e3_mhiggs_hist->SetBinContent(5,0.000583295);
   e3e3_mhiggs_hist->SetBinContent(6,0.0003701644);
   e3e3_mhiggs_hist->SetBinContent(7,0.0002602289);
   e3e3_mhiggs_hist->SetBinContent(8,0.0002066115);
   e3e3_mhiggs_hist->SetBinContent(9,0.0002808535);
   e3e3_mhiggs_hist->SetBinContent(10,0.0006577467);
   e3e3_mhiggs_hist->SetBinContent(11,0.0009374913);
   e3e3_mhiggs_hist->SetBinContent(12,0.001234573);
   e3e3_mhiggs_hist->SetBinContent(13,0.001024272);
   e3e3_mhiggs_hist->SetBinContent(14,0.001328445);
   e3e3_mhiggs_hist->SetBinContent(15,0.002576757);
   e3e3_mhiggs_hist->SetBinContent(16,0.002326246);
   e3e3_mhiggs_hist->SetBinContent(17,0.003774037);
   e3e3_mhiggs_hist->SetBinContent(18,0.004075538);
   e3e3_mhiggs_hist->SetBinContent(19,0.005612358);
   e3e3_mhiggs_hist->SetBinContent(20,0.005513352);
   e3e3_mhiggs_hist->SetBinContent(21,0.004879271);
   e3e3_mhiggs_hist->SetBinContent(22,0.00525726);
   e3e3_mhiggs_hist->SetBinContent(23,0.008178436);
   e3e3_mhiggs_hist->SetBinContent(24,0.007373063);
   e3e3_mhiggs_hist->SetBinContent(25,0.009490307);
   e3e3_mhiggs_hist->SetBinContent(26,0.01079334);
   e3e3_mhiggs_hist->SetBinContent(27,0.01069404);
   e3e3_mhiggs_hist->SetBinContent(28,0.01191602);
   e3e3_mhiggs_hist->SetBinContent(29,0.01619376);
   e3e3_mhiggs_hist->SetBinContent(30,0.01589837);
   e3e3_mhiggs_hist->SetBinContent(31,0.01994765);
   e3e3_mhiggs_hist->SetBinContent(32,0.02050355);
   e3e3_mhiggs_hist->SetBinContent(33,0.02064738);
   e3e3_mhiggs_hist->SetBinContent(34,0.0249026);
   e3e3_mhiggs_hist->SetBinContent(35,0.02865905);
   e3e3_mhiggs_hist->SetBinContent(36,0.02819366);
   e3e3_mhiggs_hist->SetBinContent(37,0.03173263);
   e3e3_mhiggs_hist->SetBinContent(38,0.03982097);
   e3e3_mhiggs_hist->SetBinContent(39,0.04158707);
   e3e3_mhiggs_hist->SetBinContent(40,0.04630914);
   e3e3_mhiggs_hist->SetBinContent(41,0.04554301);
   e3e3_mhiggs_hist->SetBinContent(42,0.05216325);
   e3e3_mhiggs_hist->SetBinContent(43,0.05853561);
   e3e3_mhiggs_hist->SetBinContent(44,0.06554935);
   e3e3_mhiggs_hist->SetBinContent(45,0.06138945);
   e3e3_mhiggs_hist->SetBinContent(46,0.06816367);
   e3e3_mhiggs_hist->SetBinContent(47,0.06655866);
   e3e3_mhiggs_hist->SetBinContent(48,0.06210405);
   e3e3_mhiggs_hist->SetBinContent(49,0.06248121);
   e3e3_mhiggs_hist->SetBinContent(50,0.02297962);
   e3e3_mhiggs_hist->SetBinContent(51,0.0002722346);
   e3e3_mhiggs_hist->SetEntries(13186);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#006600");
   e3e3_mhiggs_hist->SetLineColor(ci);
   e3e3_mhiggs_hist->SetLineStyle(3);
   e3e3_mhiggs_hist->SetLineWidth(2);
   e3e3_mhiggs_hist->SetMarkerStyle(20);
   e3e3_mhiggs_hist->SetMarkerSize(0.3);
   e3e3_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->Draw("same");
   
   TH1 *e1e1nn_mhiggs_hist = new TH1F("e1e1nn_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1nn_mhiggs_hist->SetBinContent(1,0.000222752);
   e1e1nn_mhiggs_hist->SetBinContent(2,0.0006155139);
   e1e1nn_mhiggs_hist->SetBinContent(3,0.00196495);
   e1e1nn_mhiggs_hist->SetBinContent(4,0.003837799);
   e1e1nn_mhiggs_hist->SetBinContent(5,0.008798139);
   e1e1nn_mhiggs_hist->SetBinContent(6,0.01274461);
   e1e1nn_mhiggs_hist->SetBinContent(7,0.01665473);
   e1e1nn_mhiggs_hist->SetBinContent(8,0.02063115);
   e1e1nn_mhiggs_hist->SetBinContent(9,0.02482266);
   e1e1nn_mhiggs_hist->SetBinContent(10,0.02757515);
   e1e1nn_mhiggs_hist->SetBinContent(11,0.02917957);
   e1e1nn_mhiggs_hist->SetBinContent(12,0.03077549);
   e1e1nn_mhiggs_hist->SetBinContent(13,0.03112943);
   e1e1nn_mhiggs_hist->SetBinContent(14,0.03249682);
   e1e1nn_mhiggs_hist->SetBinContent(15,0.03332849);
   e1e1nn_mhiggs_hist->SetBinContent(16,0.03257103);
   e1e1nn_mhiggs_hist->SetBinContent(17,0.03510809);
   e1e1nn_mhiggs_hist->SetBinContent(18,0.03598819);
   e1e1nn_mhiggs_hist->SetBinContent(19,0.05451174);
   e1e1nn_mhiggs_hist->SetBinContent(20,0.0493118);
   e1e1nn_mhiggs_hist->SetBinContent(21,0.04265337);
   e1e1nn_mhiggs_hist->SetBinContent(22,0.03987755);
   e1e1nn_mhiggs_hist->SetBinContent(23,0.03688683);
   e1e1nn_mhiggs_hist->SetBinContent(24,0.03466563);
   e1e1nn_mhiggs_hist->SetBinContent(25,0.03280652);
   e1e1nn_mhiggs_hist->SetBinContent(26,0.03071319);
   e1e1nn_mhiggs_hist->SetBinContent(27,0.02785913);
   e1e1nn_mhiggs_hist->SetBinContent(28,0.02763594);
   e1e1nn_mhiggs_hist->SetBinContent(29,0.02623726);
   e1e1nn_mhiggs_hist->SetBinContent(30,0.02399781);
   e1e1nn_mhiggs_hist->SetBinContent(31,0.02160536);
   e1e1nn_mhiggs_hist->SetBinContent(32,0.02099903);
   e1e1nn_mhiggs_hist->SetBinContent(33,0.01951026);
   e1e1nn_mhiggs_hist->SetBinContent(34,0.01780825);
   e1e1nn_mhiggs_hist->SetBinContent(35,0.01600168);
   e1e1nn_mhiggs_hist->SetBinContent(36,0.01666038);
   e1e1nn_mhiggs_hist->SetBinContent(37,0.01329225);
   e1e1nn_mhiggs_hist->SetBinContent(38,0.0129842);
   e1e1nn_mhiggs_hist->SetBinContent(39,0.01160003);
   e1e1nn_mhiggs_hist->SetBinContent(40,0.009643964);
   e1e1nn_mhiggs_hist->SetBinContent(41,0.008940974);
   e1e1nn_mhiggs_hist->SetBinContent(42,0.006895086);
   e1e1nn_mhiggs_hist->SetBinContent(43,0.005562728);
   e1e1nn_mhiggs_hist->SetBinContent(44,0.004413123);
   e1e1nn_mhiggs_hist->SetBinContent(45,0.00269835);
   e1e1nn_mhiggs_hist->SetBinContent(46,0.002327966);
   e1e1nn_mhiggs_hist->SetBinContent(47,0.001464849);
   e1e1nn_mhiggs_hist->SetBinContent(48,0.001021074);
   e1e1nn_mhiggs_hist->SetBinContent(49,0.0008897426);
   e1e1nn_mhiggs_hist->SetBinContent(50,7.939147e-05);
   e1e1nn_mhiggs_hist->SetBinContent(51,0.0009833553);
   e1e1nn_mhiggs_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_mhiggs_hist->SetLineColor(ci);
   e1e1nn_mhiggs_hist->SetLineStyle(4);
   e1e1nn_mhiggs_hist->SetLineWidth(2);
   e1e1nn_mhiggs_hist->SetMarkerStyle(20);
   e1e1nn_mhiggs_hist->SetMarkerSize(0.3);
   e1e1nn_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_mhiggs_hist->Draw("same");
   
   TH1 *e1e1ff_mhiggs_hist = new TH1F("e1e1ff_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e1e1ff_mhiggs_hist->SetBinContent(1,0.0004009584);
   e1e1ff_mhiggs_hist->SetBinContent(2,0.001156802);
   e1e1ff_mhiggs_hist->SetBinContent(3,0.002452132);
   e1e1ff_mhiggs_hist->SetBinContent(4,0.003484935);
   e1e1ff_mhiggs_hist->SetBinContent(5,0.004066304);
   e1e1ff_mhiggs_hist->SetBinContent(6,0.005005316);
   e1e1ff_mhiggs_hist->SetBinContent(7,0.005779169);
   e1e1ff_mhiggs_hist->SetBinContent(8,0.006632416);
   e1e1ff_mhiggs_hist->SetBinContent(9,0.007142727);
   e1e1ff_mhiggs_hist->SetBinContent(10,0.007247684);
   e1e1ff_mhiggs_hist->SetBinContent(11,0.007530944);
   e1e1ff_mhiggs_hist->SetBinContent(12,0.008020166);
   e1e1ff_mhiggs_hist->SetBinContent(13,0.008881895);
   e1e1ff_mhiggs_hist->SetBinContent(14,0.008708339);
   e1e1ff_mhiggs_hist->SetBinContent(15,0.009899226);
   e1e1ff_mhiggs_hist->SetBinContent(16,0.01060114);
   e1e1ff_mhiggs_hist->SetBinContent(17,0.011784);
   e1e1ff_mhiggs_hist->SetBinContent(18,0.01596703);
   e1e1ff_mhiggs_hist->SetBinContent(19,0.04075329);
   e1e1ff_mhiggs_hist->SetBinContent(20,0.03644014);
   e1e1ff_mhiggs_hist->SetBinContent(21,0.02940799);
   e1e1ff_mhiggs_hist->SetBinContent(22,0.02617881);
   e1e1ff_mhiggs_hist->SetBinContent(23,0.02489066);
   e1e1ff_mhiggs_hist->SetBinContent(24,0.02343121);
   e1e1ff_mhiggs_hist->SetBinContent(25,0.02213335);
   e1e1ff_mhiggs_hist->SetBinContent(26,0.02216457);
   e1e1ff_mhiggs_hist->SetBinContent(27,0.02132352);
   e1e1ff_mhiggs_hist->SetBinContent(28,0.02143646);
   e1e1ff_mhiggs_hist->SetBinContent(29,0.02032051);
   e1e1ff_mhiggs_hist->SetBinContent(30,0.02144587);
   e1e1ff_mhiggs_hist->SetBinContent(31,0.02146681);
   e1e1ff_mhiggs_hist->SetBinContent(32,0.0205867);
   e1e1ff_mhiggs_hist->SetBinContent(33,0.01996027);
   e1e1ff_mhiggs_hist->SetBinContent(34,0.0194694);
   e1e1ff_mhiggs_hist->SetBinContent(35,0.02022333);
   e1e1ff_mhiggs_hist->SetBinContent(36,0.01907679);
   e1e1ff_mhiggs_hist->SetBinContent(37,0.02009665);
   e1e1ff_mhiggs_hist->SetBinContent(38,0.02058795);
   e1e1ff_mhiggs_hist->SetBinContent(39,0.02073675);
   e1e1ff_mhiggs_hist->SetBinContent(40,0.02242395);
   e1e1ff_mhiggs_hist->SetBinContent(41,0.023601);
   e1e1ff_mhiggs_hist->SetBinContent(42,0.0261625);
   e1e1ff_mhiggs_hist->SetBinContent(43,0.02969448);
   e1e1ff_mhiggs_hist->SetBinContent(44,0.03354408);
   e1e1ff_mhiggs_hist->SetBinContent(45,0.03795958);
   e1e1ff_mhiggs_hist->SetBinContent(46,0.04452208);
   e1e1ff_mhiggs_hist->SetBinContent(47,0.04913424);
   e1e1ff_mhiggs_hist->SetBinContent(48,0.04983814);
   e1e1ff_mhiggs_hist->SetBinContent(49,0.03556322);
   e1e1ff_mhiggs_hist->SetBinContent(50,0.03066452);
   e1e1ff_mhiggs_hist->SetBinContent(51,0.006710817);
   e1e1ff_mhiggs_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_mhiggs_hist->SetLineColor(ci);
   e1e1ff_mhiggs_hist->SetLineStyle(5);
   e1e1ff_mhiggs_hist->SetLineWidth(2);
   e1e1ff_mhiggs_hist->SetMarkerStyle(20);
   e1e1ff_mhiggs_hist->SetMarkerSize(0.3);
   e1e1ff_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_mhiggs_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.2183908,0.6525424,0.5258621,0.8919492,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_mhiggs_hist","eeX","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_mhiggs_hist1","ee","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_mhiggs_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_mhiggs_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_mhiggs_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> mrecoil_mu.C <==
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Mon Jun 22 11:24:42 2009) by ROOT version5.22/00
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1_n3->Range(-56.51341,-3.805569,276.8199,0.3860193);
   c1_n3->SetFillColor(10);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetLogy();
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.1695402);
   c1_n3->SetRightMargin(0.08045977);
   c1_n3->SetTopMargin(0.07838983);
   c1_n3->SetBottomMargin(0.1800848);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   
   TH1 *e2e2h_mhiggs_hist = new TH1F("e2e2h_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2h_mhiggs_hist->SetBinContent(10,5.199343e-06);
   e2e2h_mhiggs_hist->SetBinContent(11,1.039869e-05);
   e2e2h_mhiggs_hist->SetBinContent(13,1.039869e-05);
   e2e2h_mhiggs_hist->SetBinContent(14,2.599671e-05);
   e2e2h_mhiggs_hist->SetBinContent(15,1.039869e-05);
   e2e2h_mhiggs_hist->SetBinContent(16,5.199343e-05);
   e2e2h_mhiggs_hist->SetBinContent(17,6.239212e-05);
   e2e2h_mhiggs_hist->SetBinContent(18,8.318949e-05);
   e2e2h_mhiggs_hist->SetBinContent(19,0.0001351829);
   e2e2h_mhiggs_hist->SetBinContent(20,0.000181977);
   e2e2h_mhiggs_hist->SetBinContent(21,0.0002235717);
   e2e2h_mhiggs_hist->SetBinContent(22,0.0003171599);
   e2e2h_mhiggs_hist->SetBinContent(23,0.0007175093);
   e2e2h_mhiggs_hist->SetBinContent(24,0.1211447);
   e2e2h_mhiggs_hist->SetBinContent(25,0.5201579);
   e2e2h_mhiggs_hist->SetBinContent(26,0.118649);
   e2e2h_mhiggs_hist->SetBinContent(27,0.06553771);
   e2e2h_mhiggs_hist->SetBinContent(28,0.04445438);
   e2e2h_mhiggs_hist->SetBinContent(29,0.03366055);
   e2e2h_mhiggs_hist->SetBinContent(30,0.02588753);
   e2e2h_mhiggs_hist->SetBinContent(31,0.01988749);
   e2e2h_mhiggs_hist->SetBinContent(32,0.01220806);
   e2e2h_mhiggs_hist->SetBinContent(33,0.007258283);
   e2e2h_mhiggs_hist->SetBinContent(34,0.00538132);
   e2e2h_mhiggs_hist->SetBinContent(35,0.004409043);
   e2e2h_mhiggs_hist->SetBinContent(36,0.003837115);
   e2e2h_mhiggs_hist->SetBinContent(37,0.003150802);
   e2e2h_mhiggs_hist->SetBinContent(38,0.002604871);
   e2e2h_mhiggs_hist->SetBinContent(39,0.002303309);
   e2e2h_mhiggs_hist->SetBinContent(40,0.002074538);
   e2e2h_mhiggs_hist->SetBinContent(41,0.001710584);
   e2e2h_mhiggs_hist->SetBinContent(42,0.001429819);
   e2e2h_mhiggs_hist->SetBinContent(43,0.001169852);
   e2e2h_mhiggs_hist->SetBinContent(44,0.0006863133);
   e2e2h_mhiggs_hist->SetBinContent(45,0.0002807645);
   e2e2h_mhiggs_hist->SetBinContent(46,7.27908e-05);
   e2e2h_mhiggs_hist->SetBinContent(47,4.679408e-05);
   e2e2h_mhiggs_hist->SetBinContent(48,7.27908e-05);
   e2e2h_mhiggs_hist->SetBinContent(49,8.838883e-05);
   e2e2h_mhiggs_hist->SetMinimum(0.0008897581);
   e2e2h_mhiggs_hist->SetMaximum(1.141409);
   e2e2h_mhiggs_hist->SetEntries(192332);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e2e2h_mhiggs_hist->SetLineColor(ci);
   e2e2h_mhiggs_hist->SetLineWidth(2);
   e2e2h_mhiggs_hist->SetMarkerStyle(20);
   e2e2h_mhiggs_hist->SetMarkerSize(0.3);
   e2e2h_mhiggs_hist->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   e2e2h_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_mhiggs_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_mhiggs_hist->Draw("");
   
   TH1 *e2e2_mhiggs_hist1 = new TH1F("e2e2_mhiggs_hist1","mhiggs",50,0,250);
   e2e2_mhiggs_hist1->SetBinContent(1,0.1054022);
   e2e2_mhiggs_hist1->SetBinContent(2,0.08292665);
   e2e2_mhiggs_hist1->SetBinContent(3,0.08614272);
   e2e2_mhiggs_hist1->SetBinContent(4,0.07223767);
   e2e2_mhiggs_hist1->SetBinContent(5,0.05445829);
   e2e2_mhiggs_hist1->SetBinContent(6,0.04539103);
   e2e2_mhiggs_hist1->SetBinContent(7,0.04028501);
   e2e2_mhiggs_hist1->SetBinContent(8,0.03565524);
   e2e2_mhiggs_hist1->SetBinContent(9,0.03218805);
   e2e2_mhiggs_hist1->SetBinContent(10,0.02897198);
   e2e2_mhiggs_hist1->SetBinContent(11,0.02667557);
   e2e2_mhiggs_hist1->SetBinContent(12,0.02435863);
   e2e2_mhiggs_hist1->SetBinContent(13,0.02294699);
   e2e2_mhiggs_hist1->SetBinContent(14,0.02109604);
   e2e2_mhiggs_hist1->SetBinContent(15,0.02013806);
   e2e2_mhiggs_hist1->SetBinContent(16,0.01873052);
   e2e2_mhiggs_hist1->SetBinContent(17,0.0175871);
   e2e2_mhiggs_hist1->SetBinContent(18,0.01675092);
   e2e2_mhiggs_hist1->SetBinContent(19,0.01596059);
   e2e2_mhiggs_hist1->SetBinContent(20,0.0152729);
   e2e2_mhiggs_hist1->SetBinContent(21,0.01440046);
   e2e2_mhiggs_hist1->SetBinContent(22,0.01390915);
   e2e2_mhiggs_hist1->SetBinContent(23,0.01346643);
   e2e2_mhiggs_hist1->SetBinContent(24,0.01309966);
   e2e2_mhiggs_hist1->SetBinContent(25,0.0126282);
   e2e2_mhiggs_hist1->SetBinContent(26,0.01246055);
   e2e2_mhiggs_hist1->SetBinContent(27,0.01205273);
   e2e2_mhiggs_hist1->SetBinContent(28,0.01206162);
   e2e2_mhiggs_hist1->SetBinContent(29,0.0123237);
   e2e2_mhiggs_hist1->SetBinContent(30,0.01298881);
   e2e2_mhiggs_hist1->SetBinContent(31,0.01452705);
   e2e2_mhiggs_hist1->SetBinContent(32,0.0174913);
   e2e2_mhiggs_hist1->SetBinContent(33,0.008302244);
   e2e2_mhiggs_hist1->SetBinContent(34,0.005582273);
   e2e2_mhiggs_hist1->SetBinContent(35,0.004533971);
   e2e2_mhiggs_hist1->SetBinContent(36,0.003964659);
   e2e2_mhiggs_hist1->SetBinContent(37,0.003527411);
   e2e2_mhiggs_hist1->SetBinContent(38,0.003113427);
   e2e2_mhiggs_hist1->SetBinContent(39,0.002971099);
   e2e2_mhiggs_hist1->SetBinContent(40,0.002687127);
   e2e2_mhiggs_hist1->SetBinContent(41,0.002537272);
   e2e2_mhiggs_hist1->SetBinContent(42,0.002308042);
   e2e2_mhiggs_hist1->SetBinContent(43,0.002148607);
   e2e2_mhiggs_hist1->SetBinContent(44,0.002163661);
   e2e2_mhiggs_hist1->SetBinContent(45,0.002110972);
   e2e2_mhiggs_hist1->SetBinContent(46,0.002066495);
   e2e2_mhiggs_hist1->SetBinContent(47,0.002119868);
   e2e2_mhiggs_hist1->SetBinContent(48,0.002302568);
   e2e2_mhiggs_hist1->SetBinContent(49,0.002578328);
   e2e2_mhiggs_hist1->SetBinContent(50,0.0003961922);
   e2e2_mhiggs_hist1->SetBinContent(51,0.1521617);
   e2e2_mhiggs_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_mhiggs_hist1->SetLineColor(ci);
   e2e2_mhiggs_hist1->SetLineStyle(2);
   e2e2_mhiggs_hist1->SetLineWidth(2);
   e2e2_mhiggs_hist1->SetMarkerStyle(20);
   e2e2_mhiggs_hist1->SetMarkerSize(0.3);
   e2e2_mhiggs_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_mhiggs_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_mhiggs_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_mhiggs_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_mhiggs_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_mhiggs_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_mhiggs_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_mhiggs_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_mhiggs_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_mhiggs_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_mhiggs_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_mhiggs_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_mhiggs_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_mhiggs_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_mhiggs_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_mhiggs_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_mhiggs_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_mhiggs_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_mhiggs_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_mhiggs_hist1->Draw("same");
   
   TH1 *e3e3_mhiggs_hist = new TH1F("e3e3_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e3e3_mhiggs_hist->SetBinContent(3,0.0008074341);
   e3e3_mhiggs_hist->SetBinContent(4,0.0008904387);
   e3e3_mhiggs_hist->SetBinContent(5,0.001388335);
   e3e3_mhiggs_hist->SetBinContent(6,0.001885357);
   e3e3_mhiggs_hist->SetBinContent(7,0.002915491);
   e3e3_mhiggs_hist->SetBinContent(8,0.003074436);
   e3e3_mhiggs_hist->SetBinContent(9,0.001730976);
   e3e3_mhiggs_hist->SetBinContent(10,0.002640354);
   e3e3_mhiggs_hist->SetBinContent(11,0.002573753);
   e3e3_mhiggs_hist->SetBinContent(12,0.004926426);
   e3e3_mhiggs_hist->SetBinContent(13,0.005066709);
   e3e3_mhiggs_hist->SetBinContent(14,0.005538455);
   e3e3_mhiggs_hist->SetBinContent(15,0.01059064);
   e3e3_mhiggs_hist->SetBinContent(16,0.01486928);
   e3e3_mhiggs_hist->SetBinContent(17,0.01330198);
   e3e3_mhiggs_hist->SetBinContent(18,0.01304876);
   e3e3_mhiggs_hist->SetBinContent(19,0.01468414);
   e3e3_mhiggs_hist->SetBinContent(20,0.01455339);
   e3e3_mhiggs_hist->SetBinContent(21,0.01278226);
   e3e3_mhiggs_hist->SetBinContent(22,0.02031557);
   e3e3_mhiggs_hist->SetBinContent(23,0.01440528);
   e3e3_mhiggs_hist->SetBinContent(24,0.01841341);
   e3e3_mhiggs_hist->SetBinContent(25,0.02770144);
   e3e3_mhiggs_hist->SetBinContent(26,0.02152269);
   e3e3_mhiggs_hist->SetBinContent(27,0.02454012);
   e3e3_mhiggs_hist->SetBinContent(28,0.02928943);
   e3e3_mhiggs_hist->SetBinContent(29,0.03837919);
   e3e3_mhiggs_hist->SetBinContent(30,0.02998747);
   e3e3_mhiggs_hist->SetBinContent(31,0.0327644);
   e3e3_mhiggs_hist->SetBinContent(32,0.03786834);
   e3e3_mhiggs_hist->SetBinContent(33,0.04424409);
   e3e3_mhiggs_hist->SetBinContent(34,0.03441573);
   e3e3_mhiggs_hist->SetBinContent(35,0.03941883);
   e3e3_mhiggs_hist->SetBinContent(36,0.03865959);
   e3e3_mhiggs_hist->SetBinContent(37,0.04089985);
   e3e3_mhiggs_hist->SetBinContent(38,0.04398679);
   e3e3_mhiggs_hist->SetBinContent(39,0.0404029);
   e3e3_mhiggs_hist->SetBinContent(40,0.04547609);
   e3e3_mhiggs_hist->SetBinContent(41,0.03880402);
   e3e3_mhiggs_hist->SetBinContent(42,0.04412497);
   e3e3_mhiggs_hist->SetBinContent(43,0.03841791);
   e3e3_mhiggs_hist->SetBinContent(44,0.0397827);
   e3e3_mhiggs_hist->SetBinContent(45,0.02699136);
   e3e3_mhiggs_hist->SetBinContent(46,0.02444165);
   e3e3_mhiggs_hist->SetBinContent(47,0.01716392);
   e3e3_mhiggs_hist->SetBinContent(48,0.01514592);
   e3e3_mhiggs_hist->SetBinContent(49,0.003990016);
   e3e3_mhiggs_hist->SetBinContent(50,0.001177681);
   e3e3_mhiggs_hist->SetBinContent(51,0.0001373835);
   e3e3_mhiggs_hist->SetEntries(3731);

   ci = TColor::GetColor("#006600");
   e3e3_mhiggs_hist->SetLineColor(ci);
   e3e3_mhiggs_hist->SetLineStyle(3);
   e3e3_mhiggs_hist->SetLineWidth(2);
   e3e3_mhiggs_hist->SetMarkerStyle(20);
   e3e3_mhiggs_hist->SetMarkerSize(0.3);
   e3e3_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e3e3_mhiggs_hist->Draw("same");
   
   TH1 *e2e2nn_mhiggs_hist = new TH1F("e2e2nn_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2nn_mhiggs_hist->SetBinContent(1,0.0005100744);
   e2e2nn_mhiggs_hist->SetBinContent(2,0.002260088);
   e2e2nn_mhiggs_hist->SetBinContent(3,0.006353294);
   e2e2nn_mhiggs_hist->SetBinContent(4,0.01166231);
   e2e2nn_mhiggs_hist->SetBinContent(5,0.01800057);
   e2e2nn_mhiggs_hist->SetBinContent(6,0.02529076);
   e2e2nn_mhiggs_hist->SetBinContent(7,0.03237946);
   e2e2nn_mhiggs_hist->SetBinContent(8,0.03575565);
   e2e2nn_mhiggs_hist->SetBinContent(9,0.03732296);
   e2e2nn_mhiggs_hist->SetBinContent(10,0.03931203);
   e2e2nn_mhiggs_hist->SetBinContent(11,0.03992693);
   e2e2nn_mhiggs_hist->SetBinContent(12,0.04025909);
   e2e2nn_mhiggs_hist->SetBinContent(13,0.03912559);
   e2e2nn_mhiggs_hist->SetBinContent(14,0.03815426);
   e2e2nn_mhiggs_hist->SetBinContent(15,0.03647281);
   e2e2nn_mhiggs_hist->SetBinContent(16,0.03753857);
   e2e2nn_mhiggs_hist->SetBinContent(17,0.03684751);
   e2e2nn_mhiggs_hist->SetBinContent(18,0.04203214);
   e2e2nn_mhiggs_hist->SetBinContent(19,0.06160615);
   e2e2nn_mhiggs_hist->SetBinContent(20,0.04388994);
   e2e2nn_mhiggs_hist->SetBinContent(21,0.03765531);
   e2e2nn_mhiggs_hist->SetBinContent(22,0.03336188);
   e2e2nn_mhiggs_hist->SetBinContent(23,0.02961359);
   e2e2nn_mhiggs_hist->SetBinContent(24,0.02726893);
   e2e2nn_mhiggs_hist->SetBinContent(25,0.02505897);
   e2e2nn_mhiggs_hist->SetBinContent(26,0.02287646);
   e2e2nn_mhiggs_hist->SetBinContent(27,0.02179458);
   e2e2nn_mhiggs_hist->SetBinContent(28,0.02076819);
   e2e2nn_mhiggs_hist->SetBinContent(29,0.01992052);
   e2e2nn_mhiggs_hist->SetBinContent(30,0.01686192);
   e2e2nn_mhiggs_hist->SetBinContent(31,0.01597972);
   e2e2nn_mhiggs_hist->SetBinContent(32,0.01412473);
   e2e2nn_mhiggs_hist->SetBinContent(33,0.01255992);
   e2e2nn_mhiggs_hist->SetBinContent(34,0.01216091);
   e2e2nn_mhiggs_hist->SetBinContent(35,0.01012511);
   e2e2nn_mhiggs_hist->SetBinContent(36,0.01015266);
   e2e2nn_mhiggs_hist->SetBinContent(37,0.009010012);
   e2e2nn_mhiggs_hist->SetBinContent(38,0.00842338);
   e2e2nn_mhiggs_hist->SetBinContent(39,0.007322352);
   e2e2nn_mhiggs_hist->SetBinContent(40,0.006434719);
   e2e2nn_mhiggs_hist->SetBinContent(41,0.004568649);
   e2e2nn_mhiggs_hist->SetBinContent(42,0.003574486);
   e2e2nn_mhiggs_hist->SetBinContent(43,0.002249832);
   e2e2nn_mhiggs_hist->SetBinContent(44,0.001307959);
   e2e2nn_mhiggs_hist->SetBinContent(45,0.0007302999);
   e2e2nn_mhiggs_hist->SetBinContent(46,0.0007367064);
   e2e2nn_mhiggs_hist->SetBinContent(47,0.0003837385);
   e2e2nn_mhiggs_hist->SetBinContent(48,0.0001515182);
   e2e2nn_mhiggs_hist->SetBinContent(49,9.470375e-05);
   e2e2nn_mhiggs_hist->SetBinContent(50,2.804238e-05);
   e2e2nn_mhiggs_hist->SetBinContent(51,0.002943033);
   e2e2nn_mhiggs_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_mhiggs_hist->SetLineColor(ci);
   e2e2nn_mhiggs_hist->SetLineStyle(4);
   e2e2nn_mhiggs_hist->SetLineWidth(2);
   e2e2nn_mhiggs_hist->SetMarkerStyle(20);
   e2e2nn_mhiggs_hist->SetMarkerSize(0.3);
   e2e2nn_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_mhiggs_hist->Draw("same");
   
   TH1 *e2e2ff_mhiggs_hist = new TH1F("e2e2ff_mhiggs_hist","mhiggs {(flg_2ele==1)*(weight1)}",50,0,250);
   e2e2ff_mhiggs_hist->SetBinContent(1,0.0006366396);
   e2e2ff_mhiggs_hist->SetBinContent(2,0.002198062);
   e2e2ff_mhiggs_hist->SetBinContent(3,0.003730645);
   e2e2ff_mhiggs_hist->SetBinContent(4,0.004930162);
   e2e2ff_mhiggs_hist->SetBinContent(5,0.005515178);
   e2e2ff_mhiggs_hist->SetBinContent(6,0.005431947);
   e2e2ff_mhiggs_hist->SetBinContent(7,0.005401122);
   e2e2ff_mhiggs_hist->SetBinContent(8,0.005566225);
   e2e2ff_mhiggs_hist->SetBinContent(9,0.005567005);
   e2e2ff_mhiggs_hist->SetBinContent(10,0.005436327);
   e2e2ff_mhiggs_hist->SetBinContent(11,0.005460932);
   e2e2ff_mhiggs_hist->SetBinContent(12,0.006053541);
   e2e2ff_mhiggs_hist->SetBinContent(13,0.005737895);
   e2e2ff_mhiggs_hist->SetBinContent(14,0.006006086);
   e2e2ff_mhiggs_hist->SetBinContent(15,0.006859461);
   e2e2ff_mhiggs_hist->SetBinContent(16,0.007871787);
   e2e2ff_mhiggs_hist->SetBinContent(17,0.01147574);
   e2e2ff_mhiggs_hist->SetBinContent(18,0.03491971);
   e2e2ff_mhiggs_hist->SetBinContent(19,0.1262841);
   e2e2ff_mhiggs_hist->SetBinContent(20,0.06903591);
   e2e2ff_mhiggs_hist->SetBinContent(21,0.04555265);
   e2e2ff_mhiggs_hist->SetBinContent(22,0.0366042);
   e2e2ff_mhiggs_hist->SetBinContent(23,0.0314861);
   e2e2ff_mhiggs_hist->SetBinContent(24,0.02902779);
   e2e2ff_mhiggs_hist->SetBinContent(25,0.02743239);
   e2e2ff_mhiggs_hist->SetBinContent(26,0.02626506);
   e2e2ff_mhiggs_hist->SetBinContent(27,0.02442603);
   e2e2ff_mhiggs_hist->SetBinContent(28,0.02360482);
   e2e2ff_mhiggs_hist->SetBinContent(29,0.02338492);
   e2e2ff_mhiggs_hist->SetBinContent(30,0.02247353);
   e2e2ff_mhiggs_hist->SetBinContent(31,0.02209313);
   e2e2ff_mhiggs_hist->SetBinContent(32,0.02065599);
   e2e2ff_mhiggs_hist->SetBinContent(33,0.01854827);
   e2e2ff_mhiggs_hist->SetBinContent(34,0.01784887);
   e2e2ff_mhiggs_hist->SetBinContent(35,0.01711033);
   e2e2ff_mhiggs_hist->SetBinContent(36,0.01603864);
   e2e2ff_mhiggs_hist->SetBinContent(37,0.01543321);
   e2e2ff_mhiggs_hist->SetBinContent(38,0.01480601);
   e2e2ff_mhiggs_hist->SetBinContent(39,0.01574395);
   e2e2ff_mhiggs_hist->SetBinContent(40,0.01660001);
   e2e2ff_mhiggs_hist->SetBinContent(41,0.01877232);
   e2e2ff_mhiggs_hist->SetBinContent(42,0.0209639);
   e2e2ff_mhiggs_hist->SetBinContent(43,0.02309032);
   e2e2ff_mhiggs_hist->SetBinContent(44,0.02528916);
   e2e2ff_mhiggs_hist->SetBinContent(45,0.02906286);
   e2e2ff_mhiggs_hist->SetBinContent(46,0.03157598);
   e2e2ff_mhiggs_hist->SetBinContent(47,0.03185067);
   e2e2ff_mhiggs_hist->SetBinContent(48,0.0231174);
   e2e2ff_mhiggs_hist->SetBinContent(49,0.006508388);
   e2e2ff_mhiggs_hist->SetBinContent(50,0.0005146338);
   e2e2ff_mhiggs_hist->SetBinContent(51,0.005706472);
   e2e2ff_mhiggs_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_mhiggs_hist->SetLineColor(ci);
   e2e2ff_mhiggs_hist->SetLineStyle(5);
   e2e2ff_mhiggs_hist->SetLineWidth(2);
   e2e2ff_mhiggs_hist->SetMarkerStyle(20);
   e2e2ff_mhiggs_hist->SetMarkerSize(0.3);
   e2e2ff_mhiggs_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_mhiggs_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_mhiggs_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_mhiggs_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_mhiggs_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_mhiggs_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_mhiggs_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_mhiggs_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_mhiggs_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_mhiggs_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_mhiggs_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_mhiggs_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_mhiggs_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_mhiggs_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_mhiggs_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_mhiggs_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_mhiggs_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_mhiggs_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_mhiggs_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_mhiggs_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.5847701,0.6122881,0.8922414,0.8940678,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_mhiggs_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_mhiggs_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_mhiggs_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_mhiggs_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_mhiggs_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> mrecoil_s_b_sb_il.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Jul  3 17:16:38 2009) by ROOT version5.22/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(107.0667,-31.46339,153.7333,143.3332);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *hall1 = new TH1D("hall1","hall1",175,115,150);
   hall1->SetBinContent(1,21.085);
   hall1->SetBinContent(2,21.86);
   hall1->SetBinContent(3,22.275);
   hall1->SetBinContent(4,23.09);
   hall1->SetBinContent(5,22.075);
   hall1->SetBinContent(6,21.28);
   hall1->SetBinContent(7,22.085);
   hall1->SetBinContent(8,22.375);
   hall1->SetBinContent(9,22.34);
   hall1->SetBinContent(10,23.545);
   hall1->SetBinContent(11,21.465);
   hall1->SetBinContent(12,22.42);
   hall1->SetBinContent(13,23.345);
   hall1->SetBinContent(14,23.42);
   hall1->SetBinContent(15,23.91);
   hall1->SetBinContent(16,24.16);
   hall1->SetBinContent(17,24.995);
   hall1->SetBinContent(18,25.49);
   hall1->SetBinContent(19,27.075);
   hall1->SetBinContent(20,29.92);
   hall1->SetBinContent(21,34.565);
   hall1->SetBinContent(22,44.91);
   hall1->SetBinContent(23,61.215);
   hall1->SetBinContent(24,79.52);
   hall1->SetBinContent(25,99.235);
   hall1->SetBinContent(26,113.795);
   hall1->SetBinContent(27,123.19);
   hall1->SetBinContent(28,123.055);
   hall1->SetBinContent(29,113.28);
   hall1->SetBinContent(30,104.435);
   hall1->SetBinContent(31,86.97);
   hall1->SetBinContent(32,77.39);
   hall1->SetBinContent(33,69.01);
   hall1->SetBinContent(34,63.04);
   hall1->SetBinContent(35,58.365);
   hall1->SetBinContent(36,54.86);
   hall1->SetBinContent(37,50.965);
   hall1->SetBinContent(38,48.035);
   hall1->SetBinContent(39,47.025);
   hall1->SetBinContent(40,46.58);
   hall1->SetBinContent(41,43.33);
   hall1->SetBinContent(42,42.38);
   hall1->SetBinContent(43,40.525);
   hall1->SetBinContent(44,38.545);
   hall1->SetBinContent(45,38.605);
   hall1->SetBinContent(46,38.52);
   hall1->SetBinContent(47,39.725);
   hall1->SetBinContent(48,36.375);
   hall1->SetBinContent(49,34.61);
   hall1->SetBinContent(50,35.355);
   hall1->SetBinContent(51,33.62);
   hall1->SetBinContent(52,35.055);
   hall1->SetBinContent(53,33.565);
   hall1->SetBinContent(54,32.225);
   hall1->SetBinContent(55,32.82);
   hall1->SetBinContent(56,31.435);
   hall1->SetBinContent(57,30.975);
   hall1->SetBinContent(58,30.89);
   hall1->SetBinContent(59,29.955);
   hall1->SetBinContent(60,28.735);
   hall1->SetBinContent(61,30.695);
   hall1->SetBinContent(62,28.82);
   hall1->SetBinContent(63,28.31);
   hall1->SetBinContent(64,26.89);
   hall1->SetBinContent(65,26.305);
   hall1->SetBinContent(66,27.5);
   hall1->SetBinContent(67,26.595);
   hall1->SetBinContent(68,26.58);
   hall1->SetBinContent(69,25.37);
   hall1->SetBinContent(70,25.71);
   hall1->SetBinContent(71,24.75);
   hall1->SetBinContent(72,24.825);
   hall1->SetBinContent(73,24.3);
   hall1->SetBinContent(74,23.4);
   hall1->SetBinContent(75,23.785);
   hall1->SetBinContent(76,21.875);
   hall1->SetBinContent(77,22.915);
   hall1->SetBinContent(78,23.105);
   hall1->SetBinContent(79,21.975);
   hall1->SetBinContent(80,21.92);
   hall1->SetBinContent(81,21.535);
   hall1->SetBinContent(82,21.405);
   hall1->SetBinContent(83,20.78);
   hall1->SetBinContent(84,20.18);
   hall1->SetBinContent(85,20.14);
   hall1->SetBinContent(86,19.47);
   hall1->SetBinContent(87,20.685);
   hall1->SetBinContent(88,19.945);
   hall1->SetBinContent(89,17.715);
   hall1->SetBinContent(90,18.765);
   hall1->SetBinContent(91,18.15);
   hall1->SetBinContent(92,17.475);
   hall1->SetBinContent(93,18.24);
   hall1->SetBinContent(94,17.995);
   hall1->SetBinContent(95,17.115);
   hall1->SetBinContent(96,17.335);
   hall1->SetBinContent(97,16.45);
   hall1->SetBinContent(98,16.825);
   hall1->SetBinContent(99,15.79);
   hall1->SetBinContent(100,16.665);
   hall1->SetBinContent(101,16.445);
   hall1->SetBinContent(102,15.22);
   hall1->SetBinContent(103,14.945);
   hall1->SetBinContent(104,15.46);
   hall1->SetBinContent(105,14.505);
   hall1->SetBinContent(106,14.49);
   hall1->SetBinContent(107,14.56);
   hall1->SetBinContent(108,13.87);
   hall1->SetBinContent(109,14.135);
   hall1->SetBinContent(110,13.275);
   hall1->SetBinContent(111,13.975);
   hall1->SetBinContent(112,12.28);
   hall1->SetBinContent(113,12.925);
   hall1->SetBinContent(114,12.42);
   hall1->SetBinContent(115,12.34);
   hall1->SetBinContent(116,12.285);
   hall1->SetBinContent(117,12.21);
   hall1->SetBinContent(118,11.8);
   hall1->SetBinContent(119,11.875);
   hall1->SetBinContent(120,11.095);
   hall1->SetBinContent(121,11.335);
   hall1->SetBinContent(122,10.665);
   hall1->SetBinContent(123,10.035);
   hall1->SetBinContent(124,10.175);
   hall1->SetBinContent(125,10.16);
   hall1->SetBinContent(126,9.98);
   hall1->SetBinContent(127,9.11);
   hall1->SetBinContent(128,9.13);
   hall1->SetBinContent(129,9.105);
   hall1->SetBinContent(130,8.525);
   hall1->SetBinContent(131,8.465);
   hall1->SetBinContent(132,8.63);
   hall1->SetBinContent(133,8.145);
   hall1->SetBinContent(134,8.135);
   hall1->SetBinContent(135,8.105);
   hall1->SetBinContent(136,7.175);
   hall1->SetBinContent(137,7.605);
   hall1->SetBinContent(138,7.43);
   hall1->SetBinContent(139,7.045);
   hall1->SetBinContent(140,7.575);
   hall1->SetBinContent(141,6.975);
   hall1->SetBinContent(142,6.45);
   hall1->SetBinContent(143,6.14);
   hall1->SetBinContent(144,6.915);
   hall1->SetBinContent(145,5.845);
   hall1->SetBinContent(146,5.675);
   hall1->SetBinContent(147,6);
   hall1->SetBinContent(148,5.91);
   hall1->SetBinContent(149,5.395);
   hall1->SetBinContent(150,5.76);
   hall1->SetBinContent(151,5.545);
   hall1->SetBinContent(152,4.955);
   hall1->SetBinContent(153,5.145);
   hall1->SetBinContent(154,4.77);
   hall1->SetBinContent(155,4.745);
   hall1->SetBinContent(156,5.195);
   hall1->SetBinContent(157,4.89);
   hall1->SetBinContent(158,4.355);
   hall1->SetBinContent(159,4.095);
   hall1->SetBinContent(160,3.945);
   hall1->SetBinContent(161,4.27);
   hall1->SetBinContent(162,4.39);
   hall1->SetBinContent(163,3.755);
   hall1->SetBinContent(164,4.085);
   hall1->SetBinContent(165,3.58);
   hall1->SetBinContent(166,3.435);
   hall1->SetBinContent(167,3.095);
   hall1->SetBinContent(168,3.225);
   hall1->SetBinContent(169,3.1);
   hall1->SetBinContent(170,3.24);
   hall1->SetBinContent(171,2.9);
   hall1->SetBinContent(172,2.81);
   hall1->SetBinContent(173,3.025);
   hall1->SetBinContent(174,2.685);
   hall1->SetBinContent(175,2.895);
   hall1->SetEntries(257929.7);
   hall1->SetStats(0);
   
   TF1 *fall = new TF1("fall","",115,150);
   fall->SetFillColor(19);
   fall->SetFillStyle(0);
   fall->SetLineWidth(3);
   fall->SetChisquare(3.21801);
   fall->SetNDF(173);
   fall->GetXaxis()->SetNdivisions(506);
   fall->GetXaxis()->SetLabelFont(42);
   fall->GetXaxis()->SetLabelOffset(0.015);
   fall->GetXaxis()->SetLabelSize(0.06);
   fall->GetXaxis()->SetTitleSize(0.07);
   fall->GetXaxis()->SetTitleFont(42);
   fall->GetYaxis()->SetNdivisions(506);
   fall->GetYaxis()->SetLabelFont(42);
   fall->GetYaxis()->SetLabelOffset(0.015);
   fall->GetYaxis()->SetLabelSize(0.06);
   fall->GetYaxis()->SetTitleSize(0.07);
   fall->GetYaxis()->SetTitleOffset(1.1);
   fall->GetYaxis()->SetTitleFont(42);
   fall->SetParameter(0,1620.668);
   fall->SetParError(0,54.01144);
   fall->SetParLimits(0,0,0);
   fall->SetParameter(1,1164.693);
   fall->SetParError(1,0);
   fall->SetParLimits(1,1164.693,1164.693);
   fall->SetParameter(2,175);
   fall->SetParError(2,0);
   fall->SetParLimits(2,175,175);
   fall->SetParameter(3,0.2);
   fall->SetParError(3,0);
   fall->SetParLimits(3,0.2,0.2);
   fall->SetParameter(4,119.9957);
   fall->SetParError(4,0.03695965);
   fall->SetParLimits(4,0,0);
   fall->SetParameter(5,-5.1);
   fall->SetParError(5,0);
   fall->SetParLimits(5,-5.1,-5.1);
   fall->SetParameter(6,-4.9);
   fall->SetParError(6,0);
   fall->SetParLimits(6,-4.9,-4.9);
   fall->SetParameter(7,-4.7);
   fall->SetParError(7,0);
   fall->SetParLimits(7,-4.7,-4.7);
   fall->SetParameter(8,-4.5);
   fall->SetParError(8,0);
   fall->SetParLimits(8,-4.5,-4.5);
   fall->SetParameter(9,-4.3);
   fall->SetParError(9,0);
   fall->SetParLimits(9,-4.3,-4.3);
   fall->SetParameter(10,-4.1);
   fall->SetParError(10,0);
   fall->SetParLimits(10,-4.1,-4.1);
   fall->SetParameter(11,-3.9);
   fall->SetParError(11,0);
   fall->SetParLimits(11,-3.9,-3.9);
   fall->SetParameter(12,-3.7);
   fall->SetParError(12,0);
   fall->SetParLimits(12,-3.7,-3.7);
   fall->SetParameter(13,-3.5);
   fall->SetParError(13,0);
   fall->SetParLimits(13,-3.5,-3.5);
   fall->SetParameter(14,-3.3);
   fall->SetParError(14,0);
   fall->SetParLimits(14,-3.3,-3.3);
   fall->SetParameter(15,-3.1);
   fall->SetParError(15,0);
   fall->SetParLimits(15,-3.1,-3.1);
   fall->SetParameter(16,-2.9);
   fall->SetParError(16,0);
   fall->SetParLimits(16,-2.9,-2.9);
   fall->SetParameter(17,-2.7);
   fall->SetParError(17,0);
   fall->SetParLimits(17,-2.7,-2.7);
   fall->SetParameter(18,-2.5);
   fall->SetParError(18,0);
   fall->SetParLimits(18,-2.5,-2.5);
   fall->SetParameter(19,-2.3);
   fall->SetParError(19,0);
   fall->SetParLimits(19,-2.3,-2.3);
   fall->SetParameter(20,-2.1);
   fall->SetParError(20,0);
   fall->SetParLimits(20,-2.1,-2.1);
   fall->SetParameter(21,-1.9);
   fall->SetParError(21,0);
   fall->SetParLimits(21,-1.9,-1.9);
   fall->SetParameter(22,-1.7);
   fall->SetParError(22,0);
   fall->SetParLimits(22,-1.7,-1.7);
   fall->SetParameter(23,-1.5);
   fall->SetParError(23,0);
   fall->SetParLimits(23,-1.5,-1.5);
   fall->SetParameter(24,-1.3);
   fall->SetParError(24,0);
   fall->SetParLimits(24,-1.3,-1.3);
   fall->SetParameter(25,-1.1);
   fall->SetParError(25,0);
   fall->SetParLimits(25,-1.1,-1.1);
   fall->SetParameter(26,-0.9);
   fall->SetParError(26,0);
   fall->SetParLimits(26,-0.9,-0.9);
   fall->SetParameter(27,-0.7);
   fall->SetParError(27,0);
   fall->SetParLimits(27,-0.7,-0.7);
   fall->SetParameter(28,-0.5);
   fall->SetParError(28,0);
   fall->SetParLimits(28,-0.5,-0.5);
   fall->SetParameter(29,-0.3);
   fall->SetParError(29,0);
   fall->SetParLimits(29,-0.3,-0.3);
   fall->SetParameter(30,-0.1);
   fall->SetParError(30,0);
   fall->SetParLimits(30,-0.1,-0.1);
   fall->SetParameter(31,0.1);
   fall->SetParError(31,0);
   fall->SetParLimits(31,0.1,0.1);
   fall->SetParameter(32,0.3);
   fall->SetParError(32,0);
   fall->SetParLimits(32,0.3,0.3);
   fall->SetParameter(33,0.5);
   fall->SetParError(33,0);
   fall->SetParLimits(33,0.5,0.5);
   fall->SetParameter(34,0.7);
   fall->SetParError(34,0);
   fall->SetParLimits(34,0.7,0.7);
   fall->SetParameter(35,0.9);
   fall->SetParError(35,0);
   fall->SetParLimits(35,0.9,0.9);
   fall->SetParameter(36,1.1);
   fall->SetParError(36,0);
   fall->SetParLimits(36,1.1,1.1);
   fall->SetParameter(37,1.3);
   fall->SetParError(37,0);
   fall->SetParLimits(37,1.3,1.3);
   fall->SetParameter(38,1.5);
   fall->SetParError(38,0);
   fall->SetParLimits(38,1.5,1.5);
   fall->SetParameter(39,1.7);
   fall->SetParError(39,0);
   fall->SetParLimits(39,1.7,1.7);
   fall->SetParameter(40,1.9);
   fall->SetParError(40,0);
   fall->SetParLimits(40,1.9,1.9);
   fall->SetParameter(41,2.1);
   fall->SetParError(41,0);
   fall->SetParLimits(41,2.1,2.1);
   fall->SetParameter(42,2.3);
   fall->SetParError(42,0);
   fall->SetParLimits(42,2.3,2.3);
   fall->SetParameter(43,2.5);
   fall->SetParError(43,0);
   fall->SetParLimits(43,2.5,2.5);
   fall->SetParameter(44,2.7);
   fall->SetParError(44,0);
   fall->SetParLimits(44,2.7,2.7);
   fall->SetParameter(45,2.9);
   fall->SetParError(45,0);
   fall->SetParLimits(45,2.9,2.9);
   fall->SetParameter(46,3.1);
   fall->SetParError(46,0);
   fall->SetParLimits(46,3.1,3.1);
   fall->SetParameter(47,3.3);
   fall->SetParError(47,0);
   fall->SetParLimits(47,3.3,3.3);
   fall->SetParameter(48,3.5);
   fall->SetParError(48,0);
   fall->SetParLimits(48,3.5,3.5);
   fall->SetParameter(49,3.7);
   fall->SetParError(49,0);
   fall->SetParLimits(49,3.7,3.7);
   fall->SetParameter(50,3.9);
   fall->SetParError(50,0);
   fall->SetParLimits(50,3.9,3.9);
   fall->SetParameter(51,4.1);
   fall->SetParError(51,0);
   fall->SetParLimits(51,4.1,4.1);
   fall->SetParameter(52,4.3);
   fall->SetParError(52,0);
   fall->SetParLimits(52,4.3,4.3);
   fall->SetParameter(53,4.5);
   fall->SetParError(53,0);
   fall->SetParLimits(53,4.5,4.5);
   fall->SetParameter(54,4.7);
   fall->SetParError(54,0);
   fall->SetParLimits(54,4.7,4.7);
   fall->SetParameter(55,4.9);
   fall->SetParError(55,0);
   fall->SetParLimits(55,4.9,4.9);
   fall->SetParameter(56,5.1);
   fall->SetParError(56,0);
   fall->SetParLimits(56,5.1,5.1);
   fall->SetParameter(57,5.3);
   fall->SetParError(57,0);
   fall->SetParLimits(57,5.3,5.3);
   fall->SetParameter(58,5.5);
   fall->SetParError(58,0);
   fall->SetParLimits(58,5.5,5.5);
   fall->SetParameter(59,5.7);
   fall->SetParError(59,0);
   fall->SetParLimits(59,5.7,5.7);
   fall->SetParameter(60,5.9);
   fall->SetParError(60,0);
   fall->SetParLimits(60,5.9,5.9);
   fall->SetParameter(61,6.1);
   fall->SetParError(61,0);
   fall->SetParLimits(61,6.1,6.1);
   fall->SetParameter(62,6.3);
   fall->SetParError(62,0);
   fall->SetParLimits(62,6.3,6.3);
   fall->SetParameter(63,6.5);
   fall->SetParError(63,0);
   fall->SetParLimits(63,6.5,6.5);
   fall->SetParameter(64,6.7);
   fall->SetParError(64,0);
   fall->SetParLimits(64,6.7,6.7);
   fall->SetParameter(65,6.9);
   fall->SetParError(65,0);
   fall->SetParLimits(65,6.9,6.9);
   fall->SetParameter(66,7.1);
   fall->SetParError(66,0);
   fall->SetParLimits(66,7.1,7.1);
   fall->SetParameter(67,7.3);
   fall->SetParError(67,0);
   fall->SetParLimits(67,7.3,7.3);
   fall->SetParameter(68,7.5);
   fall->SetParError(68,0);
   fall->SetParLimits(68,7.5,7.5);
   fall->SetParameter(69,7.7);
   fall->SetParError(69,0);
   fall->SetParLimits(69,7.7,7.7);
   fall->SetParameter(70,7.9);
   fall->SetParError(70,0);
   fall->SetParLimits(70,7.9,7.9);
   fall->SetParameter(71,8.1);
   fall->SetParError(71,0);
   fall->SetParLimits(71,8.1,8.1);
   fall->SetParameter(72,8.3);
   fall->SetParError(72,0);
   fall->SetParLimits(72,8.3,8.3);
   fall->SetParameter(73,8.5);
   fall->SetParError(73,0);
   fall->SetParLimits(73,8.5,8.5);
   fall->SetParameter(74,8.7);
   fall->SetParError(74,0);
   fall->SetParLimits(74,8.7,8.7);
   fall->SetParameter(75,8.9);
   fall->SetParError(75,0);
   fall->SetParLimits(75,8.9,8.9);
   fall->SetParameter(76,9.1);
   fall->SetParError(76,0);
   fall->SetParLimits(76,9.1,9.1);
   fall->SetParameter(77,9.3);
   fall->SetParError(77,0);
   fall->SetParLimits(77,9.3,9.3);
   fall->SetParameter(78,9.5);
   fall->SetParError(78,0);
   fall->SetParLimits(78,9.5,9.5);
   fall->SetParameter(79,9.7);
   fall->SetParError(79,0);
   fall->SetParLimits(79,9.7,9.7);
   fall->SetParameter(80,9.9);
   fall->SetParError(80,0);
   fall->SetParLimits(80,9.9,9.9);
   fall->SetParameter(81,10.1);
   fall->SetParError(81,0);
   fall->SetParLimits(81,10.1,10.1);
   fall->SetParameter(82,10.3);
   fall->SetParError(82,0);
   fall->SetParLimits(82,10.3,10.3);
   fall->SetParameter(83,10.5);
   fall->SetParError(83,0);
   fall->SetParLimits(83,10.5,10.5);
   fall->SetParameter(84,10.7);
   fall->SetParError(84,0);
   fall->SetParLimits(84,10.7,10.7);
   fall->SetParameter(85,10.9);
   fall->SetParError(85,0);
   fall->SetParLimits(85,10.9,10.9);
   fall->SetParameter(86,11.1);
   fall->SetParError(86,0);
   fall->SetParLimits(86,11.1,11.1);
   fall->SetParameter(87,11.3);
   fall->SetParError(87,0);
   fall->SetParLimits(87,11.3,11.3);
   fall->SetParameter(88,11.5);
   fall->SetParError(88,0);
   fall->SetParLimits(88,11.5,11.5);
   fall->SetParameter(89,11.7);
   fall->SetParError(89,0);
   fall->SetParLimits(89,11.7,11.7);
   fall->SetParameter(90,11.9);
   fall->SetParError(90,0);
   fall->SetParLimits(90,11.9,11.9);
   fall->SetParameter(91,12.1);
   fall->SetParError(91,0);
   fall->SetParLimits(91,12.1,12.1);
   fall->SetParameter(92,12.3);
   fall->SetParError(92,0);
   fall->SetParLimits(92,12.3,12.3);
   fall->SetParameter(93,12.5);
   fall->SetParError(93,0);
   fall->SetParLimits(93,12.5,12.5);
   fall->SetParameter(94,12.7);
   fall->SetParError(94,0);
   fall->SetParLimits(94,12.7,12.7);
   fall->SetParameter(95,12.9);
   fall->SetParError(95,0);
   fall->SetParLimits(95,12.9,12.9);
   fall->SetParameter(96,13.1);
   fall->SetParError(96,0);
   fall->SetParLimits(96,13.1,13.1);
   fall->SetParameter(97,13.3);
   fall->SetParError(97,0);
   fall->SetParLimits(97,13.3,13.3);
   fall->SetParameter(98,13.5);
   fall->SetParError(98,0);
   fall->SetParLimits(98,13.5,13.5);
   fall->SetParameter(99,13.7);
   fall->SetParError(99,0);
   fall->SetParLimits(99,13.7,13.7);
   fall->SetParameter(100,13.9);
   fall->SetParError(100,0);
   fall->SetParLimits(100,13.9,13.9);
   fall->SetParameter(101,14.1);
   fall->SetParError(101,0);
   fall->SetParLimits(101,14.1,14.1);
   fall->SetParameter(102,14.3);
   fall->SetParError(102,0);
   fall->SetParLimits(102,14.3,14.3);
   fall->SetParameter(103,14.5);
   fall->SetParError(103,0);
   fall->SetParLimits(103,14.5,14.5);
   fall->SetParameter(104,14.7);
   fall->SetParError(104,0);
   fall->SetParLimits(104,14.7,14.7);
   fall->SetParameter(105,14.9);
   fall->SetParError(105,0);
   fall->SetParLimits(105,14.9,14.9);
   fall->SetParameter(106,15.1);
   fall->SetParError(106,0);
   fall->SetParLimits(106,15.1,15.1);
   fall->SetParameter(107,15.3);
   fall->SetParError(107,0);
   fall->SetParLimits(107,15.3,15.3);
   fall->SetParameter(108,15.5);
   fall->SetParError(108,0);
   fall->SetParLimits(108,15.5,15.5);
   fall->SetParameter(109,15.7);
   fall->SetParError(109,0);
   fall->SetParLimits(109,15.7,15.7);
   fall->SetParameter(110,15.9);
   fall->SetParError(110,0);
   fall->SetParLimits(110,15.9,15.9);
   fall->SetParameter(111,16.1);
   fall->SetParError(111,0);
   fall->SetParLimits(111,16.1,16.1);
   fall->SetParameter(112,16.3);
   fall->SetParError(112,0);
   fall->SetParLimits(112,16.3,16.3);
   fall->SetParameter(113,16.5);
   fall->SetParError(113,0);
   fall->SetParLimits(113,16.5,16.5);
   fall->SetParameter(114,16.7);
   fall->SetParError(114,0);
   fall->SetParLimits(114,16.7,16.7);
   fall->SetParameter(115,16.9);
   fall->SetParError(115,0);
   fall->SetParLimits(115,16.9,16.9);
   fall->SetParameter(116,17.1);
   fall->SetParError(116,0);
   fall->SetParLimits(116,17.1,17.1);
   fall->SetParameter(117,17.3);
   fall->SetParError(117,0);
   fall->SetParLimits(117,17.3,17.3);
   fall->SetParameter(118,17.5);
   fall->SetParError(118,0);
   fall->SetParLimits(118,17.5,17.5);
   fall->SetParameter(119,17.7);
   fall->SetParError(119,0);
   fall->SetParLimits(119,17.7,17.7);
   fall->SetParameter(120,17.9);
   fall->SetParError(120,0);
   fall->SetParLimits(120,17.9,17.9);
   fall->SetParameter(121,18.1);
   fall->SetParError(121,0);
   fall->SetParLimits(121,18.1,18.1);
   fall->SetParameter(122,18.3);
   fall->SetParError(122,0);
   fall->SetParLimits(122,18.3,18.3);
   fall->SetParameter(123,18.5);
   fall->SetParError(123,0);
   fall->SetParLimits(123,18.5,18.5);
   fall->SetParameter(124,18.7);
   fall->SetParError(124,0);
   fall->SetParLimits(124,18.7,18.7);
   fall->SetParameter(125,18.9);
   fall->SetParError(125,0);
   fall->SetParLimits(125,18.9,18.9);
   fall->SetParameter(126,19.1);
   fall->SetParError(126,0);
   fall->SetParLimits(126,19.1,19.1);
   fall->SetParameter(127,19.3);
   fall->SetParError(127,0);
   fall->SetParLimits(127,19.3,19.3);
   fall->SetParameter(128,19.5);
   fall->SetParError(128,0);
   fall->SetParLimits(128,19.5,19.5);
   fall->SetParameter(129,19.7);
   fall->SetParError(129,0);
   fall->SetParLimits(129,19.7,19.7);
   fall->SetParameter(130,19.9);
   fall->SetParError(130,0);
   fall->SetParLimits(130,19.9,19.9);
   fall->SetParameter(131,20.1);
   fall->SetParError(131,0);
   fall->SetParLimits(131,20.1,20.1);
   fall->SetParameter(132,20.3);
   fall->SetParError(132,0);
   fall->SetParLimits(132,20.3,20.3);
   fall->SetParameter(133,20.5);
   fall->SetParError(133,0);
   fall->SetParLimits(133,20.5,20.5);
   fall->SetParameter(134,20.7);
   fall->SetParError(134,0);
   fall->SetParLimits(134,20.7,20.7);
   fall->SetParameter(135,20.9);
   fall->SetParError(135,0);
   fall->SetParLimits(135,20.9,20.9);
   fall->SetParameter(136,21.1);
   fall->SetParError(136,0);
   fall->SetParLimits(136,21.1,21.1);
   fall->SetParameter(137,21.3);
   fall->SetParError(137,0);
   fall->SetParLimits(137,21.3,21.3);
   fall->SetParameter(138,21.5);
   fall->SetParError(138,0);
   fall->SetParLimits(138,21.5,21.5);
   fall->SetParameter(139,21.7);
   fall->SetParError(139,0);
   fall->SetParLimits(139,21.7,21.7);
   fall->SetParameter(140,21.9);
   fall->SetParError(140,0);
   fall->SetParLimits(140,21.9,21.9);
   fall->SetParameter(141,22.1);
   fall->SetParError(141,0);
   fall->SetParLimits(141,22.1,22.1);
   fall->SetParameter(142,22.3);
   fall->SetParError(142,0);
   fall->SetParLimits(142,22.3,22.3);
   fall->SetParameter(143,22.5);
   fall->SetParError(143,0);
   fall->SetParLimits(143,22.5,22.5);
   fall->SetParameter(144,22.7);
   fall->SetParError(144,0);
   fall->SetParLimits(144,22.7,22.7);
   fall->SetParameter(145,22.9);
   fall->SetParError(145,0);
   fall->SetParLimits(145,22.9,22.9);
   fall->SetParameter(146,23.1);
   fall->SetParError(146,0);
   fall->SetParLimits(146,23.1,23.1);
   fall->SetParameter(147,23.3);
   fall->SetParError(147,0);
   fall->SetParLimits(147,23.3,23.3);
   fall->SetParameter(148,23.5);
   fall->SetParError(148,0);
   fall->SetParLimits(148,23.5,23.5);
   fall->SetParameter(149,23.7);
   fall->SetParError(149,0);
   fall->SetParLimits(149,23.7,23.7);
   fall->SetParameter(150,23.9);
   fall->SetParError(150,0);
   fall->SetParLimits(150,23.9,23.9);
   fall->SetParameter(151,24.1);
   fall->SetParError(151,0);
   fall->SetParLimits(151,24.1,24.1);
   fall->SetParameter(152,24.3);
   fall->SetParError(152,0);
   fall->SetParLimits(152,24.3,24.3);
   fall->SetParameter(153,24.5);
   fall->SetParError(153,0);
   fall->SetParLimits(153,24.5,24.5);
   fall->SetParameter(154,24.7);
   fall->SetParError(154,0);
   fall->SetParLimits(154,24.7,24.7);
   fall->SetParameter(155,24.9);
   fall->SetParError(155,0);
   fall->SetParLimits(155,24.9,24.9);
   fall->SetParameter(156,25.1);
   fall->SetParError(156,0);
   fall->SetParLimits(156,25.1,25.1);
   fall->SetParameter(157,25.3);
   fall->SetParError(157,0);
   fall->SetParLimits(157,25.3,25.3);
   fall->SetParameter(158,25.5);
   fall->SetParError(158,0);
   fall->SetParLimits(158,25.5,25.5);
   fall->SetParameter(159,25.7);
   fall->SetParError(159,0);
   fall->SetParLimits(159,25.7,25.7);
   fall->SetParameter(160,25.9);
   fall->SetParError(160,0);
   fall->SetParLimits(160,25.9,25.9);
   fall->SetParameter(161,26.1);
   fall->SetParError(161,0);
   fall->SetParLimits(161,26.1,26.1);
   fall->SetParameter(162,26.3);
   fall->SetParError(162,0);
   fall->SetParLimits(162,26.3,26.3);
   fall->SetParameter(163,26.5);
   fall->SetParError(163,0);
   fall->SetParLimits(163,26.5,26.5);
   fall->SetParameter(164,26.7);
   fall->SetParError(164,0);
   fall->SetParLimits(164,26.7,26.7);
   fall->SetParameter(165,26.9);
   fall->SetParError(165,0);
   fall->SetParLimits(165,26.9,26.9);
   fall->SetParameter(166,27.1);
   fall->SetParError(166,0);
   fall->SetParLimits(166,27.1,27.1);
   fall->SetParameter(167,27.3);
   fall->SetParError(167,0);
   fall->SetParLimits(167,27.3,27.3);
   fall->SetParameter(168,27.5);
   fall->SetParError(168,0);
   fall->SetParLimits(168,27.5,27.5);
   fall->SetParameter(169,27.7);
   fall->SetParError(169,0);
   fall->SetParLimits(169,27.7,27.7);
   fall->SetParameter(170,27.9);
   fall->SetParError(170,0);
   fall->SetParLimits(170,27.9,27.9);
   fall->SetParameter(171,28.1);
   fall->SetParError(171,0);
   fall->SetParLimits(171,28.1,28.1);
   fall->SetParameter(172,28.3);
   fall->SetParError(172,0);
   fall->SetParLimits(172,28.3,28.3);
   fall->SetParameter(173,28.5);
   fall->SetParError(173,0);
   fall->SetParLimits(173,28.5,28.5);
   fall->SetParameter(174,28.7);
   fall->SetParError(174,0);
   fall->SetParLimits(174,28.7,28.7);
   fall->SetParameter(175,28.9);
   fall->SetParError(175,0);
   fall->SetParLimits(175,28.9,28.9);
   fall->SetParameter(176,29.1);
   fall->SetParError(176,0);
   fall->SetParLimits(176,29.1,29.1);
   fall->SetParameter(177,29.3);
   fall->SetParError(177,0);
   fall->SetParLimits(177,29.3,29.3);
   fall->SetParameter(178,29.5);
   fall->SetParError(178,0);
   fall->SetParLimits(178,29.5,29.5);
   fall->SetParameter(179,29.7);
   fall->SetParError(179,0);
   fall->SetParLimits(179,29.7,29.7);
   fall->SetParameter(180,0);
   fall->SetParError(180,0);
   fall->SetParLimits(180,1,1);
   fall->SetParameter(181,0.02500038);
   fall->SetParError(181,0);
   fall->SetParLimits(181,0.02500038,0.02500038);
   fall->SetParameter(182,0.02500038);
   fall->SetParError(182,0);
   fall->SetParLimits(182,0.02500038,0.02500038);
   fall->SetParameter(183,0.02500038);
   fall->SetParError(183,0);
   fall->SetParLimits(183,0.02500038,0.02500038);
   fall->SetParameter(184,0.07500114);
   fall->SetParError(184,0);
   fall->SetParLimits(184,0.07500114,0.07500114);
   fall->SetParameter(185,0.02500038);
   fall->SetParError(185,0);
   fall->SetParLimits(185,0.02500038,0.02500038);
   fall->SetParameter(186,0.02500038);
   fall->SetParError(186,0);
   fall->SetParLimits(186,0.02500038,0.02500038);
   fall->SetParameter(187,0.1250019);
   fall->SetParError(187,0);
   fall->SetParLimits(187,0.1250019,0.1250019);
   fall->SetParameter(188,0.02500038);
   fall->SetParError(188,0);
   fall->SetParLimits(188,0.02500038,0.02500038);
   fall->SetParameter(189,0.1250019);
   fall->SetParError(189,0);
   fall->SetParLimits(189,0.1250019,0.1250019);
   fall->SetParameter(190,0.1250019);
   fall->SetParError(190,0);
   fall->SetParLimits(190,0.1250019,0.1250019);
   fall->SetParameter(191,0.1250019);
   fall->SetParError(191,0);
   fall->SetParLimits(191,0.1250019,0.1250019);
   fall->SetParameter(192,0.1750027);
   fall->SetParError(192,0);
   fall->SetParLimits(192,0.1750027,0.1750027);
   fall->SetParameter(193,0.4000061);
   fall->SetParError(193,0);
   fall->SetParLimits(193,0.4000061,0.4000061);
   fall->SetParameter(194,0.2500038);
   fall->SetParError(194,0);
   fall->SetParLimits(194,0.2500038,0.2500038);
   fall->SetParameter(195,0.4250065);
   fall->SetParError(195,0);
   fall->SetParLimits(195,0.4250065,0.4250065);
   fall->SetParameter(196,0.7750118);
   fall->SetParError(196,0);
   fall->SetParLimits(196,0.7750118,0.7750118);
   fall->SetParameter(197,1.125017);
   fall->SetParError(197,0);
   fall->SetParLimits(197,1.125017,1.125017);
   fall->SetParameter(198,1.350021);
   fall->SetParError(198,0);
   fall->SetParLimits(198,1.350021,1.350021);
   fall->SetParameter(199,2.900044);
   fall->SetParError(199,0);
   fall->SetParLimits(199,2.900044,2.900044);
   fall->SetParameter(200,4.725072);
   fall->SetParError(200,0);
   fall->SetParLimits(200,4.725072,4.725072);
   fall->SetParameter(201,8.800135);
   fall->SetParError(201,0);
   fall->SetParLimits(201,8.800135,8.800135);
   fall->SetParameter(202,15.60024);
   fall->SetParError(202,0);
   fall->SetParLimits(202,15.60024,15.60024);
   fall->SetParameter(203,27.87543);
   fall->SetParError(203,0);
   fall->SetParLimits(203,27.87543,27.87543);
   fall->SetParameter(204,39.6256);
   fall->SetParError(204,0);
   fall->SetParLimits(204,39.6256,39.6256);
   fall->SetParameter(205,54.32583);
   fall->SetParError(205,0);
   fall->SetParLimits(205,54.32583,54.32583);
   fall->SetParameter(206,66.47601);
   fall->SetParError(206,0);
   fall->SetParLimits(206,66.47601,66.47601);
   fall->SetParameter(207,71.00108);
   fall->SetParError(207,0);
   fall->SetParLimits(207,71.00108,71.00108);
   fall->SetParameter(208,70.92608);
   fall->SetParError(208,0);
   fall->SetParLimits(208,70.92608,70.92608);
   fall->SetParameter(209,64.25098);
   fall->SetParError(209,0);
   fall->SetParLimits(209,64.25098,64.25098);
   fall->SetParameter(210,58.6759);
   fall->SetParError(210,0);
   fall->SetParLimits(210,58.6759,58.6759);
   fall->SetParameter(211,45.15069);
   fall->SetParError(211,0);
   fall->SetParLimits(211,45.15069,45.15069);
   fall->SetParameter(212,39.60061);
   fall->SetParError(212,0);
   fall->SetParLimits(212,39.60061,39.60061);
   fall->SetParameter(213,31.65048);
   fall->SetParError(213,0);
   fall->SetParLimits(213,31.65048,31.65048);
   fall->SetParameter(214,28.05043);
   fall->SetParError(214,0);
   fall->SetParLimits(214,28.05043,28.05043);
   fall->SetParameter(215,24.92538);
   fall->SetParError(215,0);
   fall->SetParLimits(215,24.92538,24.92538);
   fall->SetParameter(216,22.75035);
   fall->SetParError(216,0);
   fall->SetParLimits(216,22.75035,22.75035);
   fall->SetParameter(217,19.9003);
   fall->SetParError(217,0);
   fall->SetParLimits(217,19.9003,19.9003);
   fall->SetParameter(218,18.07528);
   fall->SetParError(218,0);
   fall->SetParLimits(218,18.07528,18.07528);
   fall->SetParameter(219,16.65025);
   fall->SetParError(219,0);
   fall->SetParLimits(219,16.65025,16.65025);
   fall->SetParameter(220,16.10025);
   fall->SetParError(220,0);
   fall->SetParLimits(220,16.10025,16.10025);
   fall->SetParameter(221,15.80024);
   fall->SetParError(221,0);
   fall->SetParLimits(221,15.80024,15.80024);
   fall->SetParameter(222,14.07521);
   fall->SetParError(222,0);
   fall->SetParLimits(222,14.07521,14.07521);
   fall->SetParameter(223,12.7752);
   fall->SetParError(223,0);
   fall->SetParLimits(223,12.7752,12.7752);
   fall->SetParameter(224,11.50018);
   fall->SetParError(224,0);
   fall->SetParLimits(224,11.50018,11.50018);
   fall->SetParameter(225,12.10018);
   fall->SetParError(225,0);
   fall->SetParLimits(225,12.10018,12.10018);
   fall->SetParameter(226,11.30017);
   fall->SetParError(226,0);
   fall->SetParLimits(226,11.30017,11.30017);
   fall->SetParameter(227,12.12519);
   fall->SetParError(227,0);
   fall->SetParLimits(227,12.12519,12.12519);
   fall->SetParameter(228,10.15016);
   fall->SetParError(228,0);
   fall->SetParLimits(228,10.15016,10.15016);
   fall->SetParameter(229,9.15014);
   fall->SetParError(229,0);
   fall->SetParLimits(229,9.15014,9.15014);
   fall->SetParameter(230,9.525146);
   fall->SetParError(230,0);
   fall->SetParLimits(230,9.525146,9.525146);
   fall->SetParameter(231,9.425143);
   fall->SetParError(231,0);
   fall->SetParLimits(231,9.425143,9.425143);
   fall->SetParameter(232,9.425143);
   fall->SetParError(232,0);
   fall->SetParLimits(232,9.425143,9.425143);
   fall->SetParameter(233,8.250126);
   fall->SetParError(233,0);
   fall->SetParLimits(233,8.250126,8.250126);
   fall->SetParameter(234,8.125124);
   fall->SetParError(234,0);
   fall->SetParLimits(234,8.125124,8.125124);
   fall->SetParameter(235,8.425129);
   fall->SetParError(235,0);
   fall->SetParLimits(235,8.425129,8.425129);
   fall->SetParameter(236,7.050107);
   fall->SetParError(236,0);
   fall->SetParLimits(236,7.050107,7.050107);
   fall->SetParameter(237,7.050107);
   fall->SetParError(237,0);
   fall->SetParLimits(237,7.050107,7.050107);
   fall->SetParameter(238,7.350112);
   fall->SetParError(238,0);
   fall->SetParLimits(238,7.350112,7.350112);
   fall->SetParameter(239,6.500099);
   fall->SetParError(239,0);
   fall->SetParLimits(239,6.500099,6.500099);
   fall->SetParameter(240,6.675102);
   fall->SetParError(240,0);
   fall->SetParLimits(240,6.675102,6.675102);
   fall->SetParameter(241,6.500099);
   fall->SetParError(241,0);
   fall->SetParLimits(241,6.500099,6.500099);
   fall->SetParameter(242,5.850089);
   fall->SetParError(242,0);
   fall->SetParLimits(242,5.850089,5.850089);
   fall->SetParameter(243,5.800088);
   fall->SetParError(243,0);
   fall->SetParLimits(243,5.800088,5.800088);
   fall->SetParameter(244,5.825089);
   fall->SetParError(244,0);
   fall->SetParLimits(244,5.825089,5.825089);
   fall->SetParameter(245,5.000076);
   fall->SetParError(245,0);
   fall->SetParLimits(245,5.000076,5.000076);
   fall->SetParameter(246,4.900074);
   fall->SetParError(246,0);
   fall->SetParLimits(246,4.900074,4.900074);
   fall->SetParameter(247,4.525069);
   fall->SetParError(247,0);
   fall->SetParLimits(247,4.525069,4.525069);
   fall->SetParameter(248,4.800073);
   fall->SetParError(248,0);
   fall->SetParLimits(248,4.800073,4.800073);
   fall->SetParameter(249,4.425067);
   fall->SetParError(249,0);
   fall->SetParLimits(249,4.425067,4.425067);
   fall->SetParameter(250,4.550069);
   fall->SetParError(250,0);
   fall->SetParLimits(250,4.550069,4.550069);
   fall->SetParameter(251,4.475068);
   fall->SetParError(251,0);
   fall->SetParLimits(251,4.475068,4.475068);
   fall->SetParameter(252,4.025062);
   fall->SetParError(252,0);
   fall->SetParLimits(252,4.025062,4.025062);
   fall->SetParameter(253,4.300066);
   fall->SetParError(253,0);
   fall->SetParLimits(253,4.300066,4.300066);
   fall->SetParameter(254,4.300066);
   fall->SetParError(254,0);
   fall->SetParLimits(254,4.300066,4.300066);
   fall->SetParameter(255,3.875059);
   fall->SetParError(255,0);
   fall->SetParLimits(255,3.875059,3.875059);
   fall->SetParameter(256,3.650056);
   fall->SetParError(256,0);
   fall->SetParLimits(256,3.650056,3.650056);
   fall->SetParameter(257,3.600055);
   fall->SetParError(257,0);
   fall->SetParLimits(257,3.600055,3.600055);
   fall->SetParameter(258,4.100062);
   fall->SetParError(258,0);
   fall->SetParLimits(258,4.100062,4.100062);
   fall->SetParameter(259,3.600055);
   fall->SetParError(259,0);
   fall->SetParLimits(259,3.600055,3.600055);
   fall->SetParameter(260,3.175048);
   fall->SetParError(260,0);
   fall->SetParLimits(260,3.175048,3.175048);
   fall->SetParameter(261,3.27505);
   fall->SetParError(261,0);
   fall->SetParLimits(261,3.27505,3.27505);
   fall->SetParameter(262,3.425052);
   fall->SetParError(262,0);
   fall->SetParLimits(262,3.425052,3.425052);
   fall->SetParameter(263,3.125048);
   fall->SetParError(263,0);
   fall->SetParLimits(263,3.125048,3.125048);
   fall->SetParameter(264,3.325051);
   fall->SetParError(264,0);
   fall->SetParLimits(264,3.325051,3.325051);
   fall->SetParameter(265,2.750042);
   fall->SetParError(265,0);
   fall->SetParLimits(265,2.750042,2.750042);
   fall->SetParameter(266,2.875044);
   fall->SetParError(266,0);
   fall->SetParLimits(266,2.875044,2.875044);
   fall->SetParameter(267,3.27505);
   fall->SetParError(267,0);
   fall->SetParLimits(267,3.27505,3.27505);
   fall->SetParameter(268,3.200049);
   fall->SetParError(268,0);
   fall->SetParLimits(268,3.200049,3.200049);
   fall->SetParameter(269,2.725042);
   fall->SetParError(269,0);
   fall->SetParLimits(269,2.725042,2.725042);
   fall->SetParameter(270,3.000046);
   fall->SetParError(270,0);
   fall->SetParLimits(270,3.000046,3.000046);
   fall->SetParameter(271,2.62504);
   fall->SetParError(271,0);
   fall->SetParLimits(271,2.62504,2.62504);
   fall->SetParameter(272,1.900029);
   fall->SetParError(272,0);
   fall->SetParLimits(272,1.900029,1.900029);
   fall->SetParameter(273,2.800043);
   fall->SetParError(273,0);
   fall->SetParLimits(273,2.800043,2.800043);
   fall->SetParameter(274,2.65004);
   fall->SetParError(274,0);
   fall->SetParLimits(274,2.65004,2.65004);
   fall->SetParameter(275,2.325035);
   fall->SetParError(275,0);
   fall->SetParLimits(275,2.325035,2.325035);
   fall->SetParameter(276,2.125032);
   fall->SetParError(276,0);
   fall->SetParLimits(276,2.125032,2.125032);
   fall->SetParameter(277,2.100032);
   fall->SetParError(277,0);
   fall->SetParLimits(277,2.100032,2.100032);
   fall->SetParameter(278,2.225034);
   fall->SetParError(278,0);
   fall->SetParLimits(278,2.225034,2.225034);
   fall->SetParameter(279,2.225034);
   fall->SetParError(279,0);
   fall->SetParLimits(279,2.225034,2.225034);
   fall->SetParameter(280,2.350036);
   fall->SetParError(280,0);
   fall->SetParLimits(280,2.350036,2.350036);
   fall->SetParameter(281,2.300035);
   fall->SetParError(281,0);
   fall->SetParLimits(281,2.300035,2.300035);
   fall->SetParameter(282,1.675026);
   fall->SetParError(282,0);
   fall->SetParLimits(282,1.675026,1.675026);
   fall->SetParameter(283,1.575024);
   fall->SetParError(283,0);
   fall->SetParLimits(283,1.575024,1.575024);
   fall->SetParameter(284,1.95003);
   fall->SetParError(284,0);
   fall->SetParLimits(284,1.95003,1.95003);
   fall->SetParameter(285,1.575024);
   fall->SetParError(285,0);
   fall->SetParLimits(285,1.575024,1.575024);
   fall->SetParameter(286,1.500023);
   fall->SetParError(286,0);
   fall->SetParLimits(286,1.500023,1.500023);
   fall->SetParameter(287,1.875029);
   fall->SetParError(287,0);
   fall->SetParLimits(287,1.875029,1.875029);
   fall->SetParameter(288,1.425022);
   fall->SetParError(288,0);
   fall->SetParLimits(288,1.425022,1.425022);
   fall->SetParameter(289,2.075032);
   fall->SetParError(289,0);
   fall->SetParLimits(289,2.075032,2.075032);
   fall->SetParameter(290,1.600024);
   fall->SetParError(290,0);
   fall->SetParLimits(290,1.600024,1.600024);
   fall->SetParameter(291,1.97503);
   fall->SetParError(291,0);
   fall->SetParLimits(291,1.97503,1.97503);
   fall->SetParameter(292,1.625025);
   fall->SetParError(292,0);
   fall->SetParLimits(292,1.625025,1.625025);
   fall->SetParameter(293,1.475022);
   fall->SetParError(293,0);
   fall->SetParLimits(293,1.475022,1.475022);
   fall->SetParameter(294,1.550024);
   fall->SetParError(294,0);
   fall->SetParLimits(294,1.550024,1.550024);
   fall->SetParameter(295,1.650025);
   fall->SetParError(295,0);
   fall->SetParLimits(295,1.650025,1.650025);
   fall->SetParameter(296,1.850028);
   fall->SetParError(296,0);
   fall->SetParLimits(296,1.850028,1.850028);
   fall->SetParameter(297,1.600024);
   fall->SetParError(297,0);
   fall->SetParLimits(297,1.600024,1.600024);
   fall->SetParameter(298,1.475022);
   fall->SetParError(298,0);
   fall->SetParLimits(298,1.475022,1.475022);
   fall->SetParameter(299,1.400021);
   fall->SetParError(299,0);
   fall->SetParLimits(299,1.400021,1.400021);
   fall->SetParameter(300,1.275019);
   fall->SetParError(300,0);
   fall->SetParLimits(300,1.275019,1.275019);
   fall->SetParameter(301,1.375021);
   fall->SetParError(301,0);
   fall->SetParLimits(301,1.375021,1.375021);
   fall->SetParameter(302,1.500023);
   fall->SetParError(302,0);
   fall->SetParLimits(302,1.500023,1.500023);
   fall->SetParameter(303,1.050016);
   fall->SetParError(303,0);
   fall->SetParLimits(303,1.050016,1.050016);
   fall->SetParameter(304,1.200018);
   fall->SetParError(304,0);
   fall->SetParLimits(304,1.200018,1.200018);
   fall->SetParameter(305,0.8750134);
   fall->SetParError(305,0);
   fall->SetParLimits(305,0.8750134,0.8750134);
   fall->SetParameter(306,1.375021);
   fall->SetParError(306,0);
   fall->SetParLimits(306,1.375021,1.375021);
   fall->SetParameter(307,1.025016);
   fall->SetParError(307,0);
   fall->SetParLimits(307,1.025016,1.025016);
   fall->SetParameter(308,1.125017);
   fall->SetParError(308,0);
   fall->SetParLimits(308,1.125017,1.125017);
   fall->SetParameter(309,1.125017);
   fall->SetParError(309,0);
   fall->SetParLimits(309,1.125017,1.125017);
   fall->SetParameter(310,0.9000137);
   fall->SetParError(310,0);
   fall->SetParLimits(310,0.9000137,0.9000137);
   fall->SetParameter(311,0.9000137);
   fall->SetParError(311,0);
   fall->SetParLimits(311,0.9000137,0.9000137);
   fall->SetParameter(312,0.9500145);
   fall->SetParError(312,0);
   fall->SetParLimits(312,0.9500145,0.9500145);
   fall->SetParameter(313,0.9500145);
   fall->SetParError(313,0);
   fall->SetParLimits(313,0.9500145,0.9500145);
   fall->SetParameter(314,0.5500084);
   fall->SetParError(314,0);
   fall->SetParLimits(314,0.5500084,0.5500084);
   fall->SetParameter(315,0.7250111);
   fall->SetParError(315,0);
   fall->SetParLimits(315,0.7250111,0.7250111);
   fall->SetParameter(316,0.7250111);
   fall->SetParError(316,0);
   fall->SetParLimits(316,0.7250111,0.7250111);
   fall->SetParameter(317,0.6750103);
   fall->SetParError(317,0);
   fall->SetParLimits(317,0.6750103,0.6750103);
   fall->SetParameter(318,0.6750103);
   fall->SetParError(318,0);
   fall->SetParLimits(318,0.6750103,0.6750103);
   fall->SetParameter(319,0.8250126);
   fall->SetParError(319,0);
   fall->SetParLimits(319,0.8250126,0.8250126);
   fall->SetParameter(320,0.9750149);
   fall->SetParError(320,0);
   fall->SetParLimits(320,0.9750149,0.9750149);
   fall->SetParameter(321,1.000015);
   fall->SetParError(321,0);
   fall->SetParLimits(321,1.000015,1.000015);
   fall->SetParameter(322,0.8000122);
   fall->SetParError(322,0);
   fall->SetParLimits(322,0.8000122,0.8000122);
   fall->SetParameter(323,0.6250095);
   fall->SetParError(323,0);
   fall->SetParLimits(323,0.6250095,0.6250095);
   fall->SetParameter(324,0.9250141);
   fall->SetParError(324,0);
   fall->SetParLimits(324,0.9250141,0.9250141);
   fall->SetParameter(325,0.5750087);
   fall->SetParError(325,0);
   fall->SetParLimits(325,0.5750087,0.5750087);
   fall->SetParameter(326,0.4750072);
   fall->SetParError(326,0);
   fall->SetParLimits(326,0.4750072,0.4750072);
   fall->SetParameter(327,0.7000107);
   fall->SetParError(327,0);
   fall->SetParLimits(327,0.7000107,0.7000107);
   fall->SetParameter(328,0.5000076);
   fall->SetParError(328,0);
   fall->SetParLimits(328,0.5000076,0.5000076);
   fall->SetParameter(329,0.525008);
   fall->SetParError(329,0);
   fall->SetParLimits(329,0.525008,0.525008);
   fall->SetParameter(330,0.5750087);
   fall->SetParError(330,0);
   fall->SetParLimits(330,0.5750087,0.5750087);
   fall->SetParameter(331,0.525008);
   fall->SetParError(331,0);
   fall->SetParLimits(331,0.525008,0.525008);
   fall->SetParameter(332,0.3750057);
   fall->SetParError(332,0);
   fall->SetParLimits(332,0.3750057,0.3750057);
   fall->SetParameter(333,0.6000091);
   fall->SetParError(333,0);
   fall->SetParLimits(333,0.6000091,0.6000091);
   fall->SetParameter(334,0.3750057);
   fall->SetParError(334,0);
   fall->SetParLimits(334,0.3750057,0.3750057);
   fall->SetParameter(335,0.3000046);
   fall->SetParError(335,0);
   fall->SetParLimits(335,0.3000046,0.3000046);
   fall->SetParameter(336,0.7500114);
   fall->SetParError(336,0);
   fall->SetParLimits(336,0.7500114,0.7500114);
   fall->SetParameter(337,0.4750072);
   fall->SetParError(337,0);
   fall->SetParLimits(337,0.4750072,0.4750072);
   fall->SetParameter(338,0.325005);
   fall->SetParError(338,0);
   fall->SetParLimits(338,0.325005,0.325005);
   fall->SetParameter(339,0.5750087);
   fall->SetParError(339,0);
   fall->SetParLimits(339,0.5750087,0.5750087);
   fall->SetParameter(340,0.3500053);
   fall->SetParError(340,0);
   fall->SetParLimits(340,0.3500053,0.3500053);
   fall->SetParameter(341,0.4750072);
   fall->SetParError(341,0);
   fall->SetParLimits(341,0.4750072,0.4750072);
   fall->SetParameter(342,0.4250065);
   fall->SetParError(342,0);
   fall->SetParLimits(342,0.4250065,0.4250065);
   fall->SetParameter(343,0.3000046);
   fall->SetParError(343,0);
   fall->SetParLimits(343,0.3000046,0.3000046);
   fall->SetParameter(344,0.5750087);
   fall->SetParError(344,0);
   fall->SetParLimits(344,0.5750087,0.5750087);
   fall->SetParameter(345,0.3500053);
   fall->SetParError(345,0);
   fall->SetParLimits(345,0.3500053,0.3500053);
   fall->SetParameter(346,0.1250019);
   fall->SetParError(346,0);
   fall->SetParLimits(346,0.1250019,0.1250019);
   fall->SetParameter(347,0.3750057);
   fall->SetParError(347,0);
   fall->SetParLimits(347,0.3750057,0.3750057);
   fall->SetParameter(348,0.325005);
   fall->SetParError(348,0);
   fall->SetParLimits(348,0.325005,0.325005);
   fall->SetParameter(349,0.3000046);
   fall->SetParError(349,0);
   fall->SetParLimits(349,0.3000046,0.3000046);
   fall->SetParameter(350,0.2250034);
   fall->SetParError(350,0);
   fall->SetParLimits(350,0.2250034,0.2250034);
   fall->SetParameter(351,0.2750042);
   fall->SetParError(351,0);
   fall->SetParLimits(351,0.2750042,0.2750042);
   fall->SetParameter(352,0.3000046);
   fall->SetParError(352,0);
   fall->SetParLimits(352,0.3000046,0.3000046);
   fall->SetParameter(353,0.2750042);
   fall->SetParError(353,0);
   fall->SetParLimits(353,0.2750042,0.2750042);
   fall->SetParameter(354,0.2500038);
   fall->SetParError(354,0);
   fall->SetParLimits(354,0.2500038,0.2500038);
   fall->SetParameter(355,23.20553);
   fall->SetParError(355,0);
   fall->SetParLimits(355,23.20553,23.20553);
   fall->SetParameter(356,120.1125);
   fall->SetParError(356,0);
   fall->SetParLimits(356,120.1125,120.1125);
   fall->SetParameter(357,14.1194);
   fall->SetParError(357,0);
   fall->SetParLimits(357,14.1194,14.1194);
   hall1->GetListOfFunctions()->Add(fall);
   hall1->SetLineWidth(2);
   hall1->SetMarkerStyle(20);
   hall1->SetMarkerSize(0.3);
   hall1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   hall1->GetXaxis()->SetNdivisions(506);
   hall1->GetXaxis()->SetLabelFont(42);
   hall1->GetXaxis()->SetLabelOffset(0.015);
   hall1->GetXaxis()->SetLabelSize(0.06);
   hall1->GetXaxis()->SetTitleSize(0.07);
   hall1->GetXaxis()->SetTitleFont(42);
   hall1->GetYaxis()->SetTitle("Nevts/0.2GeV");
   hall1->GetYaxis()->SetNdivisions(506);
   hall1->GetYaxis()->SetLabelFont(42);
   hall1->GetYaxis()->SetLabelOffset(0.015);
   hall1->GetYaxis()->SetLabelSize(0.06);
   hall1->GetYaxis()->SetTitleSize(0.07);
   hall1->GetYaxis()->SetTitleOffset(1.1);
   hall1->GetYaxis()->SetTitleFont(42);
   hall1->GetZaxis()->SetLabelFont(42);
   hall1->GetZaxis()->SetLabelOffset(0.015);
   hall1->GetZaxis()->SetLabelSize(0.06);
   hall1->GetZaxis()->SetTitleSize(0.07);
   hall1->GetZaxis()->SetTitleOffset(1.1);
   hall1->GetZaxis()->SetTitleFont(42);
   hall1->Draw("HIST");
   
   TH1 *hsig = new TH1F("hsig","hsig",175,115,150);
   hsig->SetBinContent(1,0.025);
   hsig->SetBinContent(3,0.025);
   hsig->SetBinContent(4,0.05);
   hsig->SetBinContent(5,0.025);
   hsig->SetBinContent(7,0.175);
   hsig->SetBinContent(8,0.025);
   hsig->SetBinContent(9,0.2);
   hsig->SetBinContent(10,0.125);
   hsig->SetBinContent(11,0.175);
   hsig->SetBinContent(12,0.25);
   hsig->SetBinContent(13,0.575);
   hsig->SetBinContent(14,0.35);
   hsig->SetBinContent(15,0.5);
   hsig->SetBinContent(16,0.75);
   hsig->SetBinContent(17,1.425);
   hsig->SetBinContent(18,2);
   hsig->SetBinContent(19,3.825);
   hsig->SetBinContent(20,6.95);
   hsig->SetBinContent(21,12.175);
   hsig->SetBinContent(22,21.7);
   hsig->SetBinContent(23,38.175);
   hsig->SetBinContent(24,56.15);
   hsig->SetBinContent(25,76.425);
   hsig->SetBinContent(26,90.925);
   hsig->SetBinContent(27,100.2);
   hsig->SetBinContent(28,99.925);
   hsig->SetBinContent(29,90.65);
   hsig->SetBinContent(30,79.975);
   hsig->SetBinContent(31,63.55);
   hsig->SetBinContent(32,54.95);
   hsig->SetBinContent(33,45.15);
   hsig->SetBinContent(34,39.6);
   hsig->SetBinContent(35,34.725);
   hsig->SetBinContent(36,31.5);
   hsig->SetBinContent(37,28.075);
   hsig->SetBinContent(38,25.325);
   hsig->SetBinContent(39,23.625);
   hsig->SetBinContent(40,23.45);
   hsig->SetBinContent(41,21.45);
   hsig->SetBinContent(42,19.5);
   hsig->SetBinContent(43,18.425);
   hsig->SetBinContent(44,16.525);
   hsig->SetBinContent(45,16.475);
   hsig->SetBinContent(46,15.6);
   hsig->SetBinContent(47,17.375);
   hsig->SetBinContent(48,14.225);
   hsig->SetBinContent(49,12.65);
   hsig->SetBinContent(50,12.775);
   hsig->SetBinContent(51,12);
   hsig->SetBinContent(52,13.075);
   hsig->SetBinContent(53,11.675);
   hsig->SetBinContent(54,11.125);
   hsig->SetBinContent(55,11.65);
   hsig->SetBinContent(56,9.875);
   hsig->SetBinContent(57,9.925);
   hsig->SetBinContent(58,9.7);
   hsig->SetBinContent(59,9.175);
   hsig->SetBinContent(60,8.775);
   hsig->SetBinContent(61,9.375);
   hsig->SetBinContent(62,8);
   hsig->SetBinContent(63,8.15);
   hsig->SetBinContent(64,7.65);
   hsig->SetBinContent(65,6.825);
   hsig->SetBinContent(66,7.1);
   hsig->SetBinContent(67,6.725);
   hsig->SetBinContent(68,6.55);
   hsig->SetBinContent(69,5.95);
   hsig->SetBinContent(70,6.25);
   hsig->SetBinContent(71,5.95);
   hsig->SetBinContent(72,6.075);
   hsig->SetBinContent(73,5.5);
   hsig->SetBinContent(74,5.2);
   hsig->SetBinContent(75,5.375);
   hsig->SetBinContent(76,4.625);
   hsig->SetBinContent(77,4.775);
   hsig->SetBinContent(78,5.625);
   hsig->SetBinContent(79,4.225);
   hsig->SetBinContent(80,4.2);
   hsig->SetBinContent(81,4.475);
   hsig->SetBinContent(82,4.425);
   hsig->SetBinContent(83,4.05);
   hsig->SetBinContent(84,4.05);
   hsig->SetBinContent(85,3.25);
   hsig->SetBinContent(86,3.75);
   hsig->SetBinContent(87,4.325);
   hsig->SetBinContent(88,4.275);
   hsig->SetBinContent(89,3.175);
   hsig->SetBinContent(90,3.475);
   hsig->SetBinContent(91,3.25);
   hsig->SetBinContent(92,2.375);
   hsig->SetBinContent(93,3.45);
   hsig->SetBinContent(94,3.275);
   hsig->SetBinContent(95,2.925);
   hsig->SetBinContent(96,2.975);
   hsig->SetBinContent(97,2.75);
   hsig->SetBinContent(98,3.125);
   hsig->SetBinContent(99,2.75);
   hsig->SetBinContent(100,3.125);
   hsig->SetBinContent(101,2.575);
   hsig->SetBinContent(102,2.2);
   hsig->SetBinContent(103,1.975);
   hsig->SetBinContent(104,2.5);
   hsig->SetBinContent(105,1.975);
   hsig->SetBinContent(106,2.1);
   hsig->SetBinContent(107,2.35);
   hsig->SetBinContent(108,1.95);
   hsig->SetBinContent(109,2.225);
   hsig->SetBinContent(110,2.275);
   hsig->SetBinContent(111,2.175);
   hsig->SetBinContent(112,1.9);
   hsig->SetBinContent(113,1.875);
   hsig->SetBinContent(114,1.8);
   hsig->SetBinContent(115,1.75);
   hsig->SetBinContent(116,2.125);
   hsig->SetBinContent(117,1.9);
   hsig->SetBinContent(118,1.65);
   hsig->SetBinContent(119,1.825);
   hsig->SetBinContent(120,1.475);
   hsig->SetBinContent(121,1.575);
   hsig->SetBinContent(122,1.375);
   hsig->SetBinContent(123,1.175);
   hsig->SetBinContent(124,1.475);
   hsig->SetBinContent(125,1.2);
   hsig->SetBinContent(126,1.3);
   hsig->SetBinContent(127,1.05);
   hsig->SetBinContent(128,1.1);
   hsig->SetBinContent(129,1.125);
   hsig->SetBinContent(130,1.175);
   hsig->SetBinContent(131,1.125);
   hsig->SetBinContent(132,1);
   hsig->SetBinContent(133,1.075);
   hsig->SetBinContent(134,0.675);
   hsig->SetBinContent(135,0.775);
   hsig->SetBinContent(136,0.925);
   hsig->SetBinContent(137,0.825);
   hsig->SetBinContent(138,0.85);
   hsig->SetBinContent(139,0.825);
   hsig->SetBinContent(140,1.125);
   hsig->SetBinContent(141,0.875);
   hsig->SetBinContent(142,0.6);
   hsig->SetBinContent(143,0.45);
   hsig->SetBinContent(144,0.775);
   hsig->SetBinContent(145,0.525);
   hsig->SetBinContent(146,0.475);
   hsig->SetBinContent(147,0.85);
   hsig->SetBinContent(148,0.5);
   hsig->SetBinContent(149,0.525);
   hsig->SetBinContent(150,0.6);
   hsig->SetBinContent(151,0.425);
   hsig->SetBinContent(152,0.425);
   hsig->SetBinContent(153,0.425);
   hsig->SetBinContent(154,0.4);
   hsig->SetBinContent(155,0.325);
   hsig->SetBinContent(156,0.675);
   hsig->SetBinContent(157,0.5);
   hsig->SetBinContent(158,0.225);
   hsig->SetBinContent(159,0.475);
   hsig->SetBinContent(160,0.275);
   hsig->SetBinContent(161,0.45);
   hsig->SetBinContent(162,0.45);
   hsig->SetBinContent(163,0.275);
   hsig->SetBinContent(164,0.425);
   hsig->SetBinContent(165,0.2);
   hsig->SetBinContent(166,0.125);
   hsig->SetBinContent(167,0.175);
   hsig->SetBinContent(168,0.175);
   hsig->SetBinContent(169,0.35);
   hsig->SetBinContent(170,0.2);
   hsig->SetBinContent(171,0.25);
   hsig->SetBinContent(172,0.15);
   hsig->SetBinContent(173,0.275);
   hsig->SetBinContent(174,0.275);
   hsig->SetBinContent(175,0.175);
   hsig->SetEntries(1595.675);
   hsig->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   hsig->SetLineColor(ci);
   hsig->SetLineStyle(2);
   hsig->SetLineWidth(2);
   hsig->SetMarkerStyle(20);
   hsig->SetMarkerSize(0.3);
   hsig->GetXaxis()->SetTitle("m_{h} (GeV)");
   hsig->GetXaxis()->SetNdivisions(506);
   hsig->GetXaxis()->SetLabelFont(42);
   hsig->GetXaxis()->SetLabelOffset(0.015);
   hsig->GetXaxis()->SetLabelSize(0.06);
   hsig->GetXaxis()->SetTitleSize(0.07);
   hsig->GetXaxis()->SetTitleFont(42);
   hsig->GetYaxis()->SetTitle("Nevts");
   hsig->GetYaxis()->SetNdivisions(506);
   hsig->GetYaxis()->SetLabelFont(42);
   hsig->GetYaxis()->SetLabelOffset(0.015);
   hsig->GetYaxis()->SetLabelSize(0.06);
   hsig->GetYaxis()->SetTitleSize(0.07);
   hsig->GetYaxis()->SetTitleOffset(1.1);
   hsig->GetYaxis()->SetTitleFont(42);
   hsig->GetZaxis()->SetLabelFont(42);
   hsig->GetZaxis()->SetLabelOffset(0.015);
   hsig->GetZaxis()->SetLabelSize(0.06);
   hsig->GetZaxis()->SetTitleSize(0.07);
   hsig->GetZaxis()->SetTitleOffset(1.1);
   hsig->GetZaxis()->SetTitleFont(42);
   hsig->Draw("HISTSAME");
   
   TH1 *hbkg1 = new TH1D("hbkg1","hbkg1",175,115,150);
   hbkg1->SetBinContent(1,21.06);
   hbkg1->SetBinContent(2,21.86);
   hbkg1->SetBinContent(3,22.25);
   hbkg1->SetBinContent(4,23.04);
   hbkg1->SetBinContent(5,22.05);
   hbkg1->SetBinContent(6,21.28);
   hbkg1->SetBinContent(7,21.91);
   hbkg1->SetBinContent(8,22.35);
   hbkg1->SetBinContent(9,22.14);
   hbkg1->SetBinContent(10,23.42);
   hbkg1->SetBinContent(11,21.29);
   hbkg1->SetBinContent(12,22.17);
   hbkg1->SetBinContent(13,22.77);
   hbkg1->SetBinContent(14,23.07);
   hbkg1->SetBinContent(15,23.41);
   hbkg1->SetBinContent(16,23.41);
   hbkg1->SetBinContent(17,23.57);
   hbkg1->SetBinContent(18,23.49);
   hbkg1->SetBinContent(19,23.25);
   hbkg1->SetBinContent(20,22.97);
   hbkg1->SetBinContent(21,22.39);
   hbkg1->SetBinContent(22,23.21);
   hbkg1->SetBinContent(23,23.04);
   hbkg1->SetBinContent(24,23.37);
   hbkg1->SetBinContent(25,22.81);
   hbkg1->SetBinContent(26,22.87);
   hbkg1->SetBinContent(27,22.99);
   hbkg1->SetBinContent(28,23.13);
   hbkg1->SetBinContent(29,22.63);
   hbkg1->SetBinContent(30,24.46);
   hbkg1->SetBinContent(31,23.42);
   hbkg1->SetBinContent(32,22.44);
   hbkg1->SetBinContent(33,23.86);
   hbkg1->SetBinContent(34,23.44);
   hbkg1->SetBinContent(35,23.64);
   hbkg1->SetBinContent(36,23.36);
   hbkg1->SetBinContent(37,22.89);
   hbkg1->SetBinContent(38,22.71);
   hbkg1->SetBinContent(39,23.4);
   hbkg1->SetBinContent(40,23.13);
   hbkg1->SetBinContent(41,21.88);
   hbkg1->SetBinContent(42,22.88);
   hbkg1->SetBinContent(43,22.1);
   hbkg1->SetBinContent(44,22.02);
   hbkg1->SetBinContent(45,22.13);
   hbkg1->SetBinContent(46,22.92);
   hbkg1->SetBinContent(47,22.35);
   hbkg1->SetBinContent(48,22.15);
   hbkg1->SetBinContent(49,21.96);
   hbkg1->SetBinContent(50,22.58);
   hbkg1->SetBinContent(51,21.62);
   hbkg1->SetBinContent(52,21.98);
   hbkg1->SetBinContent(53,21.89);
   hbkg1->SetBinContent(54,21.1);
   hbkg1->SetBinContent(55,21.17);
   hbkg1->SetBinContent(56,21.56);
   hbkg1->SetBinContent(57,21.05);
   hbkg1->SetBinContent(58,21.19);
   hbkg1->SetBinContent(59,20.78);
   hbkg1->SetBinContent(60,19.96);
   hbkg1->SetBinContent(61,21.32);
   hbkg1->SetBinContent(62,20.82);
   hbkg1->SetBinContent(63,20.16);
   hbkg1->SetBinContent(64,19.24);
   hbkg1->SetBinContent(65,19.48);
   hbkg1->SetBinContent(66,20.4);
   hbkg1->SetBinContent(67,19.87);
   hbkg1->SetBinContent(68,20.03);
   hbkg1->SetBinContent(69,19.42);
   hbkg1->SetBinContent(70,19.46);
   hbkg1->SetBinContent(71,18.8);
   hbkg1->SetBinContent(72,18.75);
   hbkg1->SetBinContent(73,18.8);
   hbkg1->SetBinContent(74,18.2);
   hbkg1->SetBinContent(75,18.41);
   hbkg1->SetBinContent(76,17.25);
   hbkg1->SetBinContent(77,18.14);
   hbkg1->SetBinContent(78,17.48);
   hbkg1->SetBinContent(79,17.75);
   hbkg1->SetBinContent(80,17.72);
   hbkg1->SetBinContent(81,17.06);
   hbkg1->SetBinContent(82,16.98);
   hbkg1->SetBinContent(83,16.73);
   hbkg1->SetBinContent(84,16.13);
   hbkg1->SetBinContent(85,16.89);
   hbkg1->SetBinContent(86,15.72);
   hbkg1->SetBinContent(87,16.36);
   hbkg1->SetBinContent(88,15.67);
   hbkg1->SetBinContent(89,14.54);
   hbkg1->SetBinContent(90,15.29);
   hbkg1->SetBinContent(91,14.9);
   hbkg1->SetBinContent(92,15.1);
   hbkg1->SetBinContent(93,14.79);
   hbkg1->SetBinContent(94,14.72);
   hbkg1->SetBinContent(95,14.19);
   hbkg1->SetBinContent(96,14.36);
   hbkg1->SetBinContent(97,13.7);
   hbkg1->SetBinContent(98,13.7);
   hbkg1->SetBinContent(99,13.04);
   hbkg1->SetBinContent(100,13.54);
   hbkg1->SetBinContent(101,13.87);
   hbkg1->SetBinContent(102,13.02);
   hbkg1->SetBinContent(103,12.97);
   hbkg1->SetBinContent(104,12.96);
   hbkg1->SetBinContent(105,12.53);
   hbkg1->SetBinContent(106,12.39);
   hbkg1->SetBinContent(107,12.21);
   hbkg1->SetBinContent(108,11.92);
   hbkg1->SetBinContent(109,11.91);
   hbkg1->SetBinContent(110,11);
   hbkg1->SetBinContent(111,11.8);
   hbkg1->SetBinContent(112,10.38);
   hbkg1->SetBinContent(113,11.05);
   hbkg1->SetBinContent(114,10.62);
   hbkg1->SetBinContent(115,10.59);
   hbkg1->SetBinContent(116,10.16);
   hbkg1->SetBinContent(117,10.31);
   hbkg1->SetBinContent(118,10.15);
   hbkg1->SetBinContent(119,10.05);
   hbkg1->SetBinContent(120,9.62);
   hbkg1->SetBinContent(121,9.76);
   hbkg1->SetBinContent(122,9.29);
   hbkg1->SetBinContent(123,8.86);
   hbkg1->SetBinContent(124,8.7);
   hbkg1->SetBinContent(125,8.96);
   hbkg1->SetBinContent(126,8.68);
   hbkg1->SetBinContent(127,8.06);
   hbkg1->SetBinContent(128,8.03);
   hbkg1->SetBinContent(129,7.98);
   hbkg1->SetBinContent(130,7.35);
   hbkg1->SetBinContent(131,7.34);
   hbkg1->SetBinContent(132,7.63);
   hbkg1->SetBinContent(133,7.07);
   hbkg1->SetBinContent(134,7.46);
   hbkg1->SetBinContent(135,7.33);
   hbkg1->SetBinContent(136,6.25);
   hbkg1->SetBinContent(137,6.78);
   hbkg1->SetBinContent(138,6.58);
   hbkg1->SetBinContent(139,6.22);
   hbkg1->SetBinContent(140,6.45);
   hbkg1->SetBinContent(141,6.1);
   hbkg1->SetBinContent(142,5.85);
   hbkg1->SetBinContent(143,5.69);
   hbkg1->SetBinContent(144,6.14);
   hbkg1->SetBinContent(145,5.32);
   hbkg1->SetBinContent(146,5.2);
   hbkg1->SetBinContent(147,5.15);
   hbkg1->SetBinContent(148,5.41);
   hbkg1->SetBinContent(149,4.87);
   hbkg1->SetBinContent(150,5.16);
   hbkg1->SetBinContent(151,5.12);
   hbkg1->SetBinContent(152,4.53);
   hbkg1->SetBinContent(153,4.72);
   hbkg1->SetBinContent(154,4.37);
   hbkg1->SetBinContent(155,4.42);
   hbkg1->SetBinContent(156,4.52);
   hbkg1->SetBinContent(157,4.39);
   hbkg1->SetBinContent(158,4.13);
   hbkg1->SetBinContent(159,3.62);
   hbkg1->SetBinContent(160,3.67);
   hbkg1->SetBinContent(161,3.82);
   hbkg1->SetBinContent(162,3.94);
   hbkg1->SetBinContent(163,3.48);
   hbkg1->SetBinContent(164,3.66);
   hbkg1->SetBinContent(165,3.38);
   hbkg1->SetBinContent(166,3.31);
   hbkg1->SetBinContent(167,2.92);
   hbkg1->SetBinContent(168,3.05);
   hbkg1->SetBinContent(169,2.75);
   hbkg1->SetBinContent(170,3.04);
   hbkg1->SetBinContent(171,2.65);
   hbkg1->SetBinContent(172,2.66);
   hbkg1->SetBinContent(173,2.75);
   hbkg1->SetBinContent(174,2.41);
   hbkg1->SetBinContent(175,2.72);
   hbkg1->SetEntries(256334);
   hbkg1->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   hbkg1->SetLineColor(ci);
   hbkg1->SetLineStyle(3);
   hbkg1->SetLineWidth(2);
   hbkg1->SetMarkerStyle(20);
   hbkg1->SetMarkerSize(0.3);
   hbkg1->GetXaxis()->SetNdivisions(506);
   hbkg1->GetXaxis()->SetLabelFont(42);
   hbkg1->GetXaxis()->SetLabelOffset(0.015);
   hbkg1->GetXaxis()->SetLabelSize(0.06);
   hbkg1->GetXaxis()->SetTitleSize(0.07);
   hbkg1->GetXaxis()->SetTitleFont(42);
   hbkg1->GetYaxis()->SetNdivisions(506);
   hbkg1->GetYaxis()->SetLabelFont(42);
   hbkg1->GetYaxis()->SetLabelOffset(0.015);
   hbkg1->GetYaxis()->SetLabelSize(0.06);
   hbkg1->GetYaxis()->SetTitleSize(0.07);
   hbkg1->GetYaxis()->SetTitleOffset(1.1);
   hbkg1->GetYaxis()->SetTitleFont(42);
   hbkg1->GetZaxis()->SetLabelFont(42);
   hbkg1->GetZaxis()->SetLabelOffset(0.015);
   hbkg1->GetZaxis()->SetLabelSize(0.06);
   hbkg1->GetZaxis()->SetTitleSize(0.07);
   hbkg1->GetZaxis()->SetTitleOffset(1.1);
   hbkg1->GetZaxis()->SetTitleFont(42);
   hbkg1->Draw("HISTSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hall1","Sig+Bkg","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hsig","Sig","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hbkg1","Bkg","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> mrecoil_wwo_rej_mu_mi_lr.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sun Jul  5 13:27:57 2009) by ROOT version5.22/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(107.0667,-3.622874,153.7333,0.7661644);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *h1 = new TH1F("h1","mhiggs {flg_2ele==1&&mhiggs>115&&mhiggs<150}",175,115,150);
   h1->SetBinContent(1,0.00069869);
   h1->SetBinContent(2,0.001048035);
   h1->SetBinContent(3,0.0008733625);
   h1->SetBinContent(4,0.001048035);
   h1->SetBinContent(5,0.002620087);
   h1->SetBinContent(6,0.001921397);
   h1->SetBinContent(7,0.002969432);
   h1->SetBinContent(8,0.001572052);
   h1->SetBinContent(9,0.00279476);
   h1->SetBinContent(10,0.003144105);
   h1->SetBinContent(11,0.002270742);
   h1->SetBinContent(12,0.003842795);
   h1->SetBinContent(13,0.009257642);
   h1->SetBinContent(14,0.0069869);
   h1->SetBinContent(15,0.00978166);
   h1->SetBinContent(16,0.01344978);
   h1->SetBinContent(17,0.01991266);
   h1->SetBinContent(18,0.02934498);
   h1->SetBinContent(19,0.05065502);
   h1->SetBinContent(20,0.08646289);
   h1->SetBinContent(21,0.1418341);
   h1->SetBinContent(22,0.2368559);
   h1->SetBinContent(23,0.3952838);
   h1->SetBinContent(24,0.5708297);
   h1->SetBinContent(25,0.770655);
   h1->SetBinContent(26,0.9044542);
   h1->SetBinContent(27,1);
   h1->SetBinContent(28,0.9931878);
   h1->SetBinContent(29,0.9000874);
   h1->SetBinContent(30,0.8043668);
   h1->SetBinContent(31,0.6543232);
   h1->SetBinContent(32,0.549869);
   h1->SetBinContent(33,0.4695196);
   h1->SetBinContent(34,0.4073362);
   h1->SetBinContent(35,0.3568559);
   h1->SetBinContent(36,0.3344978);
   h1->SetBinContent(37,0.2868122);
   h1->SetBinContent(38,0.2616594);
   h1->SetBinContent(39,0.2420961);
   h1->SetBinContent(40,0.2447162);
   h1->SetBinContent(41,0.2237555);
   h1->SetBinContent(42,0.2038428);
   h1->SetBinContent(43,0.1949345);
   h1->SetBinContent(44,0.1778166);
   h1->SetBinContent(45,0.1743231);
   h1->SetBinContent(46,0.1629694);
   h1->SetBinContent(47,0.1744978);
   h1->SetBinContent(48,0.1580786);
   h1->SetBinContent(49,0.13869);
   h1->SetBinContent(50,0.1399127);
   h1->SetBinContent(51,0.1390393);
   h1->SetBinContent(52,0.1406114);
   h1->SetBinContent(53,0.1276856);
   h1->SetBinContent(54,0.121048);
   h1->SetBinContent(55,0.1217467);
   h1->SetBinContent(56,0.1089956);
   h1->SetBinContent(57,0.1053275);
   h1->SetBinContent(58,0.1107424);
   h1->SetBinContent(59,0.1035808);
   h1->SetBinContent(60,0.100786);
   h1->SetBinContent(61,0.1014847);
   h1->SetBinContent(62,0.08960699);
   h1->SetBinContent(63,0.09152839);
   h1->SetBinContent(64,0.08978166);
   h1->SetBinContent(65,0.08244541);
   h1->SetBinContent(66,0.07965066);
   h1->SetBinContent(67,0.0761572);
   h1->SetBinContent(68,0.08034935);
   h1->SetBinContent(69,0.069869);
   h1->SetBinContent(70,0.07196507);
   h1->SetBinContent(71,0.07126638);
   h1->SetBinContent(72,0.0679476);
   h1->SetBinContent(73,0.06445415);
   h1->SetBinContent(74,0.0648035);
   h1->SetBinContent(75,0.06567685);
   h1->SetBinContent(76,0.06026201);
   h1->SetBinContent(77,0.06393013);
   h1->SetBinContent(78,0.06724891);
   h1->SetBinContent(79,0.05973799);
   h1->SetBinContent(80,0.05816594);
   h1->SetBinContent(81,0.05554585);
   h1->SetBinContent(82,0.05851528);
   h1->SetBinContent(83,0.05048035);
   h1->SetBinContent(84,0.05414847);
   h1->SetBinContent(85,0.04908297);
   h1->SetBinContent(86,0.05257642);
   h1->SetBinContent(87,0.05886463);
   h1->SetBinContent(88,0.05799127);
   h1->SetBinContent(89,0.04558952);
   h1->SetBinContent(90,0.0489083);
   h1->SetBinContent(91,0.04244541);
   h1->SetBinContent(92,0.04104804);
   h1->SetBinContent(93,0.04803494);
   h1->SetBinContent(94,0.05100437);
   h1->SetBinContent(95,0.04296943);
   h1->SetBinContent(96,0.03965066);
   h1->SetBinContent(97,0.04122271);
   h1->SetBinContent(98,0.04803494);
   h1->SetBinContent(99,0.0419214);
   h1->SetBinContent(100,0.04419214);
   h1->SetBinContent(101,0.04296943);
   h1->SetBinContent(102,0.03703057);
   h1->SetBinContent(103,0.03580786);
   h1->SetBinContent(104,0.03895197);
   h1->SetBinContent(105,0.03388646);
   h1->SetBinContent(106,0.03772926);
   h1->SetBinContent(107,0.04296943);
   h1->SetBinContent(108,0.03510917);
   h1->SetBinContent(109,0.03790393);
   h1->SetBinContent(110,0.03790393);
   h1->SetBinContent(111,0.03790393);
   h1->SetBinContent(112,0.03231441);
   h1->SetBinContent(113,0.03266376);
   h1->SetBinContent(114,0.03318777);
   h1->SetBinContent(115,0.03475983);
   h1->SetBinContent(116,0.03598253);
   h1->SetBinContent(117,0.03353712);
   h1->SetBinContent(118,0.03441048);
   h1->SetBinContent(119,0.03423581);
   h1->SetBinContent(120,0.03423581);
   h1->SetBinContent(121,0.02917031);
   h1->SetBinContent(122,0.029869);
   h1->SetBinContent(123,0.02899563);
   h1->SetBinContent(124,0.03091703);
   h1->SetBinContent(125,0.02864629);
   h1->SetBinContent(126,0.03266376);
   h1->SetBinContent(127,0.02759825);
   h1->SetBinContent(128,0.029869);
   h1->SetBinContent(129,0.03179039);
   h1->SetBinContent(130,0.02480349);
   h1->SetBinContent(131,0.02829694);
   h1->SetBinContent(132,0.02655022);
   h1->SetBinContent(133,0.03004367);
   h1->SetBinContent(134,0.02235808);
   h1->SetBinContent(135,0.02550218);
   h1->SetBinContent(136,0.02480349);
   h1->SetBinContent(137,0.02777293);
   h1->SetBinContent(138,0.02742358);
   h1->SetBinContent(139,0.02497817);
   h1->SetBinContent(140,0.03021834);
   h1->SetBinContent(141,0.0260262);
   h1->SetBinContent(142,0.02672489);
   h1->SetBinContent(143,0.02323144);
   h1->SetBinContent(144,0.02829694);
   h1->SetBinContent(145,0.02742358);
   h1->SetBinContent(146,0.02253275);
   h1->SetBinContent(147,0.02724891);
   h1->SetBinContent(148,0.02567686);
   h1->SetBinContent(149,0.02200873);
   h1->SetBinContent(150,0.02427948);
   h1->SetBinContent(151,0.02061135);
   h1->SetBinContent(152,0.02148472);
   h1->SetBinContent(153,0.02270742);
   h1->SetBinContent(154,0.02200873);
   h1->SetBinContent(155,0.01799127);
   h1->SetBinContent(156,0.02480349);
   h1->SetBinContent(157,0.02183406);
   h1->SetBinContent(158,0.01834061);
   h1->SetBinContent(159,0.02061135);
   h1->SetBinContent(160,0.0209607);
   h1->SetBinContent(161,0.01956332);
   h1->SetBinContent(162,0.02061135);
   h1->SetBinContent(163,0.02113537);
   h1->SetBinContent(164,0.02427948);
   h1->SetBinContent(165,0.01921397);
   h1->SetBinContent(166,0.01659389);
   h1->SetBinContent(167,0.02061135);
   h1->SetBinContent(168,0.02218341);
   h1->SetBinContent(169,0.02043668);
   h1->SetBinContent(170,0.01816594);
   h1->SetBinContent(171,0.0190393);
   h1->SetBinContent(172,0.01956332);
   h1->SetBinContent(173,0.01694323);
   h1->SetBinContent(174,0.02253275);
   h1->SetBinContent(175,0.01921397);
   h1->SetMinimum(0.001469445);
   h1->SetMaximum(2.600407);
   h1->SetEntries(104215);
   h1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   h1->SetLineColor(ci);
   h1->SetLineWidth(2);
   h1->SetMarkerStyle(20);
   h1->SetMarkerSize(0.3);
   h1->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("norm. a.u.");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.1);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1 *h2 = new TH1F("h2","mhiggs {flg_2ele==1&&abs(ctha[0])<0.99&&abs(ctha[1])<0.99&&dlmomt>20&&mz0>80&&mz0<100&&acop<3.0&&acop>0.2&&dlmomt-gmptmx12>10&&abs(tkdtha_2tk)>0.01&&abs(pzs/ps)<0.99&&lhmi>0.26}",175,115,150);
   h2->SetBinContent(0,0.005988024);
   h2->SetBinContent(1,0.000249501);
   h2->SetBinContent(3,0.000249501);
   h2->SetBinContent(4,0.000499002);
   h2->SetBinContent(5,0.000249501);
   h2->SetBinContent(7,0.001746507);
   h2->SetBinContent(8,0.000249501);
   h2->SetBinContent(9,0.001996008);
   h2->SetBinContent(10,0.001247505);
   h2->SetBinContent(11,0.001746507);
   h2->SetBinContent(12,0.00249501);
   h2->SetBinContent(13,0.005738523);
   h2->SetBinContent(14,0.003493014);
   h2->SetBinContent(15,0.00499002);
   h2->SetBinContent(16,0.00748503);
   h2->SetBinContent(17,0.01422156);
   h2->SetBinContent(18,0.01996008);
   h2->SetBinContent(19,0.03817365);
   h2->SetBinContent(20,0.06936128);
   h2->SetBinContent(21,0.121507);
   h2->SetBinContent(22,0.2165669);
   h2->SetBinContent(23,0.380988);
   h2->SetBinContent(24,0.5603793);
   h2->SetBinContent(25,0.7627246);
   h2->SetBinContent(26,0.9074351);
   h2->SetBinContent(27,1);
   h2->SetBinContent(28,0.9972555);
   h2->SetBinContent(29,0.9046906);
   h2->SetBinContent(30,0.7981537);
   h2->SetBinContent(31,0.6342315);
   h2->SetBinContent(32,0.5484032);
   h2->SetBinContent(33,0.4505988);
   h2->SetBinContent(34,0.3952096);
   h2->SetBinContent(35,0.3465569);
   h2->SetBinContent(36,0.3143713);
   h2->SetBinContent(37,0.2801896);
   h2->SetBinContent(38,0.2527445);
   h2->SetBinContent(39,0.2357784);
   h2->SetBinContent(40,0.2340319);
   h2->SetBinContent(41,0.2140719);
   h2->SetBinContent(42,0.1946108);
   h2->SetBinContent(43,0.1838822);
   h2->SetBinContent(44,0.1649202);
   h2->SetBinContent(45,0.1644212);
   h2->SetBinContent(46,0.1556886);
   h2->SetBinContent(47,0.1734032);
   h2->SetBinContent(48,0.1419661);
   h2->SetBinContent(49,0.1262475);
   h2->SetBinContent(50,0.127495);
   h2->SetBinContent(51,0.1197605);
   h2->SetBinContent(52,0.130489);
   h2->SetBinContent(53,0.116517);
   h2->SetBinContent(54,0.1110279);
   h2->SetBinContent(55,0.1162675);
   h2->SetBinContent(56,0.0985529);
   h2->SetBinContent(57,0.09905189);
   h2->SetBinContent(58,0.09680638);
   h2->SetBinContent(59,0.09156687);
   h2->SetBinContent(60,0.08757485);
   h2->SetBinContent(61,0.09356287);
   h2->SetBinContent(62,0.07984032);
   h2->SetBinContent(63,0.08133733);
   h2->SetBinContent(64,0.07634731);
   h2->SetBinContent(65,0.06811377);
   h2->SetBinContent(66,0.07085828);
   h2->SetBinContent(67,0.06711577);
   h2->SetBinContent(68,0.06536926);
   h2->SetBinContent(69,0.05938124);
   h2->SetBinContent(70,0.06237525);
   h2->SetBinContent(71,0.05938124);
   h2->SetBinContent(72,0.06062874);
   h2->SetBinContent(73,0.05489022);
   h2->SetBinContent(74,0.05189621);
   h2->SetBinContent(75,0.05364272);
   h2->SetBinContent(76,0.04615768);
   h2->SetBinContent(77,0.04765469);
   h2->SetBinContent(78,0.05613773);
   h2->SetBinContent(79,0.04216567);
   h2->SetBinContent(80,0.04191617);
   h2->SetBinContent(81,0.04466068);
   h2->SetBinContent(82,0.04416168);
   h2->SetBinContent(83,0.04041916);
   h2->SetBinContent(84,0.04041916);
   h2->SetBinContent(85,0.03243513);
   h2->SetBinContent(86,0.03742515);
   h2->SetBinContent(87,0.04316367);
   h2->SetBinContent(88,0.04266467);
   h2->SetBinContent(89,0.03168663);
   h2->SetBinContent(90,0.03468064);
   h2->SetBinContent(91,0.03243513);
   h2->SetBinContent(92,0.0237026);
   h2->SetBinContent(93,0.03443114);
   h2->SetBinContent(94,0.03268463);
   h2->SetBinContent(95,0.02919162);
   h2->SetBinContent(96,0.02969062);
   h2->SetBinContent(97,0.02744511);
   h2->SetBinContent(98,0.03118763);
   h2->SetBinContent(99,0.02744511);
   h2->SetBinContent(100,0.03118763);
   h2->SetBinContent(101,0.0256986);
   h2->SetBinContent(102,0.02195609);
   h2->SetBinContent(103,0.01971058);
   h2->SetBinContent(104,0.0249501);
   h2->SetBinContent(105,0.01971058);
   h2->SetBinContent(106,0.02095808);
   h2->SetBinContent(107,0.02345309);
   h2->SetBinContent(108,0.01946108);
   h2->SetBinContent(109,0.02220559);
   h2->SetBinContent(110,0.02270459);
   h2->SetBinContent(111,0.02170659);
   h2->SetBinContent(112,0.01896208);
   h2->SetBinContent(113,0.01871257);
   h2->SetBinContent(114,0.01796407);
   h2->SetBinContent(115,0.01746507);
   h2->SetBinContent(116,0.02120758);
   h2->SetBinContent(117,0.01896208);
   h2->SetBinContent(118,0.01646707);
   h2->SetBinContent(119,0.01821357);
   h2->SetBinContent(120,0.01472056);
   h2->SetBinContent(121,0.01571856);
   h2->SetBinContent(122,0.01372255);
   h2->SetBinContent(123,0.01172655);
   h2->SetBinContent(124,0.01472056);
   h2->SetBinContent(125,0.01197605);
   h2->SetBinContent(126,0.01297405);
   h2->SetBinContent(127,0.01047904);
   h2->SetBinContent(128,0.01097804);
   h2->SetBinContent(129,0.01122755);
   h2->SetBinContent(130,0.01172655);
   h2->SetBinContent(131,0.01122755);
   h2->SetBinContent(132,0.00998004);
   h2->SetBinContent(133,0.01072854);
   h2->SetBinContent(134,0.006736527);
   h2->SetBinContent(135,0.007734531);
   h2->SetBinContent(136,0.009231537);
   h2->SetBinContent(137,0.008233533);
   h2->SetBinContent(138,0.008483034);
   h2->SetBinContent(139,0.008233533);
   h2->SetBinContent(140,0.01122755);
   h2->SetBinContent(141,0.008732535);
   h2->SetBinContent(142,0.005988024);
   h2->SetBinContent(143,0.004491018);
   h2->SetBinContent(144,0.007734531);
   h2->SetBinContent(145,0.005239521);
   h2->SetBinContent(146,0.004740519);
   h2->SetBinContent(147,0.008483034);
   h2->SetBinContent(148,0.00499002);
   h2->SetBinContent(149,0.005239521);
   h2->SetBinContent(150,0.005988024);
   h2->SetBinContent(151,0.004241517);
   h2->SetBinContent(152,0.004241517);
   h2->SetBinContent(153,0.004241517);
   h2->SetBinContent(154,0.003992016);
   h2->SetBinContent(155,0.003243513);
   h2->SetBinContent(156,0.006736527);
   h2->SetBinContent(157,0.00499002);
   h2->SetBinContent(158,0.002245509);
   h2->SetBinContent(159,0.004740519);
   h2->SetBinContent(160,0.002744511);
   h2->SetBinContent(161,0.004491018);
   h2->SetBinContent(162,0.004491018);
   h2->SetBinContent(163,0.002744511);
   h2->SetBinContent(164,0.004241517);
   h2->SetBinContent(165,0.001996008);
   h2->SetBinContent(166,0.001247505);
   h2->SetBinContent(167,0.001746507);
   h2->SetBinContent(168,0.001746507);
   h2->SetBinContent(169,0.003493014);
   h2->SetBinContent(170,0.001996008);
   h2->SetBinContent(171,0.00249501);
   h2->SetBinContent(172,0.001497006);
   h2->SetBinContent(173,0.002744511);
   h2->SetBinContent(174,0.002744511);
   h2->SetBinContent(175,0.001746507);
   h2->SetBinContent(176,0.008982036);
   h2->SetEntries(63887);
   h2->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h2->SetLineColor(ci);
   h2->SetLineStyle(2);
   h2->SetLineWidth(2);
   h2->SetMarkerStyle(20);
   h2->SetMarkerSize(0.3);
   h2->GetXaxis()->SetTitle("M_{recoil} (GeV)");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetTitle("norm. a.u.");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.1);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.4051724,0.6355932,0.8936782,0.8347458,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h1","Before Background Rejection","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("h2","After  Background Rejection","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> ptdl_el.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 22 14:41:11 2009) by ROOT version5.22/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1->Range(-27.2,-4.377934,132.8,0.344433);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *e1e1h_dlmomt_hist = new TH1F("e1e1h_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e1e1h_dlmomt_hist->SetBinContent(1,0.002880392);
   e1e1h_dlmomt_hist->SetBinContent(2,0.006106839);
   e1e1h_dlmomt_hist->SetBinContent(3,0.008249322);
   e1e1h_dlmomt_hist->SetBinContent(4,0.01086);
   e1e1h_dlmomt_hist->SetBinContent(5,0.01269714);
   e1e1h_dlmomt_hist->SetBinContent(6,0.01537906);
   e1e1h_dlmomt_hist->SetBinContent(7,0.01846301);
   e1e1h_dlmomt_hist->SetBinContent(8,0.02047827);
   e1e1h_dlmomt_hist->SetBinContent(9,0.02317037);
   e1e1h_dlmomt_hist->SetBinContent(10,0.02535865);
   e1e1h_dlmomt_hist->SetBinContent(11,0.02731793);
   e1e1h_dlmomt_hist->SetBinContent(12,0.02912453);
   e1e1h_dlmomt_hist->SetBinContent(13,0.03207108);
   e1e1h_dlmomt_hist->SetBinContent(14,0.03444257);
   e1e1h_dlmomt_hist->SetBinContent(15,0.03626953);
   e1e1h_dlmomt_hist->SetBinContent(16,0.03884967);
   e1e1h_dlmomt_hist->SetBinContent(17,0.04025425);
   e1e1h_dlmomt_hist->SetBinContent(18,0.04306339);
   e1e1h_dlmomt_hist->SetBinContent(19,0.04471733);
   e1e1h_dlmomt_hist->SetBinContent(20,0.04640689);
   e1e1h_dlmomt_hist->SetBinContent(21,0.04884962);
   e1e1h_dlmomt_hist->SetBinContent(22,0.05175546);
   e1e1h_dlmomt_hist->SetBinContent(23,0.05615747);
   e1e1h_dlmomt_hist->SetBinContent(24,0.05909894);
   e1e1h_dlmomt_hist->SetBinContent(25,0.06161801);
   e1e1h_dlmomt_hist->SetBinContent(26,0.06483427);
   e1e1h_dlmomt_hist->SetBinContent(27,0.06609127);
   e1e1h_dlmomt_hist->SetBinContent(28,0.04595906);
   e1e1h_dlmomt_hist->SetBinContent(29,0.01385235);
   e1e1h_dlmomt_hist->SetBinContent(30,0.005862566);
   e1e1h_dlmomt_hist->SetBinContent(31,0.003491076);
   e1e1h_dlmomt_hist->SetBinContent(32,0.00231551);
   e1e1h_dlmomt_hist->SetBinContent(33,0.0015776);
   e1e1h_dlmomt_hist->SetBinContent(34,0.001048341);
   e1e1h_dlmomt_hist->SetBinContent(35,0.0007226426);
   e1e1h_dlmomt_hist->SetBinContent(36,0.0003511432);
   e1e1h_dlmomt_hist->SetBinContent(37,0.0001730271);
   e1e1h_dlmomt_hist->SetBinContent(38,4.580129e-05);
   e1e1h_dlmomt_hist->SetBinContent(39,2.035613e-05);
   e1e1h_dlmomt_hist->SetBinContent(40,5.089033e-06);
   e1e1h_dlmomt_hist->SetBinContent(41,1.017807e-05);
   e1e1h_dlmomt_hist->SetMinimum(0.0002965462);
   e1e1h_dlmomt_hist->SetMaximum(0.9260697);
   e1e1h_dlmomt_hist->SetEntries(196501);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e1e1h_dlmomt_hist->SetLineColor(ci);
   e1e1h_dlmomt_hist->SetLineWidth(2);
   e1e1h_dlmomt_hist->SetMarkerStyle(20);
   e1e1h_dlmomt_hist->SetMarkerSize(0.3);
   e1e1h_dlmomt_hist->GetXaxis()->SetTitle("P_{Tdl} (GeV)");
   e1e1h_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e1e1h_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e1e1h_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1h_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1h_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1h_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e1e1h_dlmomt_hist->GetYaxis()->SetTitle("norm. a.u.");
   e1e1h_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e1e1h_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e1e1h_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1h_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1h_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1h_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1h_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e1e1h_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e1e1h_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1h_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1h_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1h_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1h_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e1e1h_dlmomt_hist->Draw("");
   
   TH1 *e1e1_dlmomt_hist1 = new TH1F("e1e1_dlmomt_hist1","dlmomt",50,0,120);
   e1e1_dlmomt_hist1->SetBinContent(1,0.7399189);
   e1e1_dlmomt_hist1->SetBinContent(2,0.07804621);
   e1e1_dlmomt_hist1->SetBinContent(3,0.04407664);
   e1e1_dlmomt_hist1->SetBinContent(4,0.02954262);
   e1e1_dlmomt_hist1->SetBinContent(5,0.02078143);
   e1e1_dlmomt_hist1->SetBinContent(6,0.01425966);
   e1e1_dlmomt_hist1->SetBinContent(7,0.01036291);
   e1e1_dlmomt_hist1->SetBinContent(8,0.008045619);
   e1e1_dlmomt_hist1->SetBinContent(9,0.006518064);
   e1e1_dlmomt_hist1->SetBinContent(10,0.005242629);
   e1e1_dlmomt_hist1->SetBinContent(11,0.004289761);
   e1e1_dlmomt_hist1->SetBinContent(12,0.003818888);
   e1e1_dlmomt_hist1->SetBinContent(13,0.003196002);
   e1e1_dlmomt_hist1->SetBinContent(14,0.002836359);
   e1e1_dlmomt_hist1->SetBinContent(15,0.00232841);
   e1e1_dlmomt_hist1->SetBinContent(16,0.002224595);
   e1e1_dlmomt_hist1->SetBinContent(17,0.002020674);
   e1e1_dlmomt_hist1->SetBinContent(18,0.001616539);
   e1e1_dlmomt_hist1->SetBinContent(19,0.00156834);
   e1e1_dlmomt_hist1->SetBinContent(20,0.001245773);
   e1e1_dlmomt_hist1->SetBinContent(21,0.001275435);
   e1e1_dlmomt_hist1->SetBinContent(22,0.001297681);
   e1e1_dlmomt_hist1->SetBinContent(23,0.001160497);
   e1e1_dlmomt_hist1->SetBinContent(24,0.0009751142);
   e1e1_dlmomt_hist1->SetBinContent(25,0.001030729);
   e1e1_dlmomt_hist1->SetBinContent(26,0.0009491606);
   e1e1_dlmomt_hist1->SetBinContent(27,0.0008935457);
   e1e1_dlmomt_hist1->SetBinContent(28,0.0007934389);
   e1e1_dlmomt_hist1->SetBinContent(29,0.0007934389);
   e1e1_dlmomt_hist1->SetBinContent(30,0.0008045619);
   e1e1_dlmomt_hist1->SetBinContent(31,0.0006933322);
   e1e1_dlmomt_hist1->SetBinContent(32,0.0006117637);
   e1e1_dlmomt_hist1->SetBinContent(33,0.0006117637);
   e1e1_dlmomt_hist1->SetBinContent(34,0.0005746871);
   e1e1_dlmomt_hist1->SetBinContent(35,0.0006488403);
   e1e1_dlmomt_hist1->SetBinContent(36,0.0004745803);
   e1e1_dlmomt_hist1->SetBinContent(37,0.0005227799);
   e1e1_dlmomt_hist1->SetBinContent(38,0.0004968263);
   e1e1_dlmomt_hist1->SetBinContent(39,0.0005005339);
   e1e1_dlmomt_hist1->SetBinContent(40,0.0004486267);
   e1e1_dlmomt_hist1->SetBinContent(41,0.0004152578);
   e1e1_dlmomt_hist1->SetBinContent(42,0.0003967195);
   e1e1_dlmomt_hist1->SetBinContent(43,0.000292905);
   e1e1_dlmomt_hist1->SetBinContent(44,0.0002780744);
   e1e1_dlmomt_hist1->SetBinContent(45,0.0002669514);
   e1e1_dlmomt_hist1->SetBinContent(46,0.0002335825);
   e1e1_dlmomt_hist1->SetBinContent(47,0.0002298748);
   e1e1_dlmomt_hist1->SetBinContent(48,0.0002113365);
   e1e1_dlmomt_hist1->SetBinContent(49,0.0001001068);
   e1e1_dlmomt_hist1->SetBinContent(50,7.786083e-05);
   e1e1_dlmomt_hist1->SetBinContent(51,7.415317e-05);
   e1e1_dlmomt_hist1->SetEntries(269732);

   ci = TColor::GetColor("#0000ff");
   e1e1_dlmomt_hist1->SetLineColor(ci);
   e1e1_dlmomt_hist1->SetLineStyle(2);
   e1e1_dlmomt_hist1->SetLineWidth(2);
   e1e1_dlmomt_hist1->SetMarkerStyle(20);
   e1e1_dlmomt_hist1->SetMarkerSize(0.3);
   e1e1_dlmomt_hist1->GetXaxis()->SetNdivisions(506);
   e1e1_dlmomt_hist1->GetXaxis()->SetLabelFont(42);
   e1e1_dlmomt_hist1->GetXaxis()->SetLabelOffset(0.015);
   e1e1_dlmomt_hist1->GetXaxis()->SetLabelSize(0.06);
   e1e1_dlmomt_hist1->GetXaxis()->SetTitleSize(0.07);
   e1e1_dlmomt_hist1->GetXaxis()->SetTitleFont(42);
   e1e1_dlmomt_hist1->GetYaxis()->SetNdivisions(506);
   e1e1_dlmomt_hist1->GetYaxis()->SetLabelFont(42);
   e1e1_dlmomt_hist1->GetYaxis()->SetLabelOffset(0.015);
   e1e1_dlmomt_hist1->GetYaxis()->SetLabelSize(0.06);
   e1e1_dlmomt_hist1->GetYaxis()->SetTitleSize(0.07);
   e1e1_dlmomt_hist1->GetYaxis()->SetTitleOffset(1.1);
   e1e1_dlmomt_hist1->GetYaxis()->SetTitleFont(42);
   e1e1_dlmomt_hist1->GetZaxis()->SetLabelFont(42);
   e1e1_dlmomt_hist1->GetZaxis()->SetLabelOffset(0.015);
   e1e1_dlmomt_hist1->GetZaxis()->SetLabelSize(0.06);
   e1e1_dlmomt_hist1->GetZaxis()->SetTitleSize(0.07);
   e1e1_dlmomt_hist1->GetZaxis()->SetTitleOffset(1.1);
   e1e1_dlmomt_hist1->GetZaxis()->SetTitleFont(42);
   e1e1_dlmomt_hist1->Draw("same");
   
   TH1 *e3e3_dlmomt_hist = new TH1F("e3e3_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e3e3_dlmomt_hist->SetBinContent(1,0.09178188);
   e3e3_dlmomt_hist->SetBinContent(2,0.111499);
   e3e3_dlmomt_hist->SetBinContent(3,0.1049178);
   e3e3_dlmomt_hist->SetBinContent(4,0.09113664);
   e3e3_dlmomt_hist->SetBinContent(5,0.08128056);
   e3e3_dlmomt_hist->SetBinContent(6,0.06537016);
   e3e3_dlmomt_hist->SetBinContent(7,0.05975225);
   e3e3_dlmomt_hist->SetBinContent(8,0.05116991);
   e3e3_dlmomt_hist->SetBinContent(9,0.04434824);
   e3e3_dlmomt_hist->SetBinContent(10,0.03865039);
   e3e3_dlmomt_hist->SetBinContent(11,0.03401402);
   e3e3_dlmomt_hist->SetBinContent(12,0.0276859);
   e3e3_dlmomt_hist->SetBinContent(13,0.02675224);
   e3e3_dlmomt_hist->SetBinContent(14,0.02201056);
   e3e3_dlmomt_hist->SetBinContent(15,0.01947839);
   e3e3_dlmomt_hist->SetBinContent(16,0.01621762);
   e3e3_dlmomt_hist->SetBinContent(17,0.01356278);
   e3e3_dlmomt_hist->SetBinContent(18,0.01187564);
   e3e3_dlmomt_hist->SetBinContent(19,0.01286558);
   e3e3_dlmomt_hist->SetBinContent(20,0.0115268);
   e3e3_dlmomt_hist->SetBinContent(21,0.008276137);
   e3e3_dlmomt_hist->SetBinContent(22,0.008797639);
   e3e3_dlmomt_hist->SetBinContent(23,0.00519434);
   e3e3_dlmomt_hist->SetBinContent(24,0.005075711);
   e3e3_dlmomt_hist->SetBinContent(25,0.005500387);
   e3e3_dlmomt_hist->SetBinContent(26,0.004314659);
   e3e3_dlmomt_hist->SetBinContent(27,0.004966293);
   e3e3_dlmomt_hist->SetBinContent(28,0.003770507);
   e3e3_dlmomt_hist->SetBinContent(29,0.002922761);
   e3e3_dlmomt_hist->SetBinContent(30,0.001682525);
   e3e3_dlmomt_hist->SetBinContent(31,0.002436039);
   e3e3_dlmomt_hist->SetBinContent(32,0.001555193);
   e3e3_dlmomt_hist->SetBinContent(33,0.001041832);
   e3e3_dlmomt_hist->SetBinContent(34,0.001005218);
   e3e3_dlmomt_hist->SetBinContent(35,0.001548155);
   e3e3_dlmomt_hist->SetBinContent(36,0.0009455002);
   e3e3_dlmomt_hist->SetBinContent(37,0.001025125);
   e3e3_dlmomt_hist->SetBinContent(38,0.0009627331);
   e3e3_dlmomt_hist->SetBinContent(39,0.0006541618);
   e3e3_dlmomt_hist->SetBinContent(40,0.0003700028);
   e3e3_dlmomt_hist->SetBinContent(41,0.0006176273);
   e3e3_dlmomt_hist->SetBinContent(42,0.0003250959);
   e3e3_dlmomt_hist->SetBinContent(43,0.000522177);
   e3e3_dlmomt_hist->SetBinContent(45,0.0002025857);
   e3e3_dlmomt_hist->SetBinContent(46,8.02244e-06);
   e3e3_dlmomt_hist->SetBinContent(48,0.0003831798);
   e3e3_dlmomt_hist->SetBinContent(51,0.0001003043);
   e3e3_dlmomt_hist->SetEntries(13186);

   ci = TColor::GetColor("#006600");
   e3e3_dlmomt_hist->SetLineColor(ci);
   e3e3_dlmomt_hist->SetLineStyle(3);
   e3e3_dlmomt_hist->SetLineWidth(2);
   e3e3_dlmomt_hist->SetMarkerStyle(20);
   e3e3_dlmomt_hist->SetMarkerSize(0.3);
   e3e3_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->Draw("same");
   
   TH1 *e1e1nn_dlmomt_hist = new TH1F("e1e1nn_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e1e1nn_dlmomt_hist->SetBinContent(1,0.004428917);
   e1e1nn_dlmomt_hist->SetBinContent(2,0.01253842);
   e1e1nn_dlmomt_hist->SetBinContent(3,0.01792281);
   e1e1nn_dlmomt_hist->SetBinContent(4,0.02456392);
   e1e1nn_dlmomt_hist->SetBinContent(5,0.02787327);
   e1e1nn_dlmomt_hist->SetBinContent(6,0.0332074);
   e1e1nn_dlmomt_hist->SetBinContent(7,0.03608122);
   e1e1nn_dlmomt_hist->SetBinContent(8,0.0379452);
   e1e1nn_dlmomt_hist->SetBinContent(9,0.03730771);
   e1e1nn_dlmomt_hist->SetBinContent(10,0.03969498);
   e1e1nn_dlmomt_hist->SetBinContent(11,0.04106878);
   e1e1nn_dlmomt_hist->SetBinContent(12,0.0422941);
   e1e1nn_dlmomt_hist->SetBinContent(13,0.04301285);
   e1e1nn_dlmomt_hist->SetBinContent(14,0.04342644);
   e1e1nn_dlmomt_hist->SetBinContent(15,0.04093393);
   e1e1nn_dlmomt_hist->SetBinContent(16,0.04327061);
   e1e1nn_dlmomt_hist->SetBinContent(17,0.04054943);
   e1e1nn_dlmomt_hist->SetBinContent(18,0.03967856);
   e1e1nn_dlmomt_hist->SetBinContent(19,0.03688053);
   e1e1nn_dlmomt_hist->SetBinContent(20,0.03727269);
   e1e1nn_dlmomt_hist->SetBinContent(21,0.0325494);
   e1e1nn_dlmomt_hist->SetBinContent(22,0.0322899);
   e1e1nn_dlmomt_hist->SetBinContent(23,0.03034974);
   e1e1nn_dlmomt_hist->SetBinContent(24,0.02855317);
   e1e1nn_dlmomt_hist->SetBinContent(25,0.02524948);
   e1e1nn_dlmomt_hist->SetBinContent(26,0.02289712);
   e1e1nn_dlmomt_hist->SetBinContent(27,0.0222175);
   e1e1nn_dlmomt_hist->SetBinContent(28,0.01854611);
   e1e1nn_dlmomt_hist->SetBinContent(29,0.01759276);
   e1e1nn_dlmomt_hist->SetBinContent(30,0.01535831);
   e1e1nn_dlmomt_hist->SetBinContent(31,0.01368314);
   e1e1nn_dlmomt_hist->SetBinContent(32,0.01162835);
   e1e1nn_dlmomt_hist->SetBinContent(33,0.009790475);
   e1e1nn_dlmomt_hist->SetBinContent(34,0.008917548);
   e1e1nn_dlmomt_hist->SetBinContent(35,0.00652183);
   e1e1nn_dlmomt_hist->SetBinContent(36,0.005474664);
   e1e1nn_dlmomt_hist->SetBinContent(37,0.004379367);
   e1e1nn_dlmomt_hist->SetBinContent(38,0.003443774);
   e1e1nn_dlmomt_hist->SetBinContent(39,0.002370289);
   e1e1nn_dlmomt_hist->SetBinContent(40,0.001654262);
   e1e1nn_dlmomt_hist->SetBinContent(41,0.001743791);
   e1e1nn_dlmomt_hist->SetBinContent(42,0.00156454);
   e1e1nn_dlmomt_hist->SetBinContent(43,0.001139053);
   e1e1nn_dlmomt_hist->SetBinContent(44,0.001022879);
   e1e1nn_dlmomt_hist->SetBinContent(45,0.0005463245);
   e1e1nn_dlmomt_hist->SetBinContent(46,0.0002525132);
   e1e1nn_dlmomt_hist->SetBinContent(47,7.863827e-05);
   e1e1nn_dlmomt_hist->SetBinContent(48,0.0001134112);
   e1e1nn_dlmomt_hist->SetBinContent(49,9.527089e-05);
   e1e1nn_dlmomt_hist->SetBinContent(50,2.462464e-05);
   e1e1nn_dlmomt_hist->SetBinContent(51,4.913925e-05);
   e1e1nn_dlmomt_hist->SetEntries(95964);

   ci = TColor::GetColor("#990099");
   e1e1nn_dlmomt_hist->SetLineColor(ci);
   e1e1nn_dlmomt_hist->SetLineStyle(4);
   e1e1nn_dlmomt_hist->SetLineWidth(2);
   e1e1nn_dlmomt_hist->SetMarkerStyle(20);
   e1e1nn_dlmomt_hist->SetMarkerSize(0.3);
   e1e1nn_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e1e1nn_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e1e1nn_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1nn_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1nn_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1nn_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e1e1nn_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e1e1nn_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e1e1nn_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1nn_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1nn_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1nn_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1nn_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e1e1nn_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e1e1nn_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1nn_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1nn_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1nn_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1nn_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e1e1nn_dlmomt_hist->Draw("same");
   
   TH1 *e1e1ff_dlmomt_hist = new TH1F("e1e1ff_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e1e1ff_dlmomt_hist->SetBinContent(1,0.05940595);
   e1e1ff_dlmomt_hist->SetBinContent(2,0.1039566);
   e1e1ff_dlmomt_hist->SetBinContent(3,0.1136349);
   e1e1ff_dlmomt_hist->SetBinContent(4,0.115679);
   e1e1ff_dlmomt_hist->SetBinContent(5,0.09736448);
   e1e1ff_dlmomt_hist->SetBinContent(6,0.07242431);
   e1e1ff_dlmomt_hist->SetBinContent(7,0.05398998);
   e1e1ff_dlmomt_hist->SetBinContent(8,0.04310194);
   e1e1ff_dlmomt_hist->SetBinContent(9,0.03551753);
   e1e1ff_dlmomt_hist->SetBinContent(10,0.03006548);
   e1e1ff_dlmomt_hist->SetBinContent(11,0.02553764);
   e1e1ff_dlmomt_hist->SetBinContent(12,0.02315747);
   e1e1ff_dlmomt_hist->SetBinContent(13,0.01973943);
   e1e1ff_dlmomt_hist->SetBinContent(14,0.01772021);
   e1e1ff_dlmomt_hist->SetBinContent(15,0.01551062);
   e1e1ff_dlmomt_hist->SetBinContent(16,0.01391524);
   e1e1ff_dlmomt_hist->SetBinContent(17,0.01352746);
   e1e1ff_dlmomt_hist->SetBinContent(18,0.01208916);
   e1e1ff_dlmomt_hist->SetBinContent(19,0.01143535);
   e1e1ff_dlmomt_hist->SetBinContent(20,0.01068555);
   e1e1ff_dlmomt_hist->SetBinContent(21,0.009622675);
   e1e1ff_dlmomt_hist->SetBinContent(22,0.008799918);
   e1e1ff_dlmomt_hist->SetBinContent(23,0.008140809);
   e1e1ff_dlmomt_hist->SetBinContent(24,0.007550215);
   e1e1ff_dlmomt_hist->SetBinContent(25,0.006881566);
   e1e1ff_dlmomt_hist->SetBinContent(26,0.006824006);
   e1e1ff_dlmomt_hist->SetBinContent(27,0.006920946);
   e1e1ff_dlmomt_hist->SetBinContent(28,0.006152779);
   e1e1ff_dlmomt_hist->SetBinContent(29,0.006299507);
   e1e1ff_dlmomt_hist->SetBinContent(30,0.005888322);
   e1e1ff_dlmomt_hist->SetBinContent(31,0.005605525);
   e1e1ff_dlmomt_hist->SetBinContent(32,0.005838806);
   e1e1ff_dlmomt_hist->SetBinContent(33,0.005287861);
   e1e1ff_dlmomt_hist->SetBinContent(34,0.004896182);
   e1e1ff_dlmomt_hist->SetBinContent(35,0.004770298);
   e1e1ff_dlmomt_hist->SetBinContent(36,0.003742974);
   e1e1ff_dlmomt_hist->SetBinContent(37,0.001935445);
   e1e1ff_dlmomt_hist->SetBinContent(38,0.00153405);
   e1e1ff_dlmomt_hist->SetBinContent(39,0.001128514);
   e1e1ff_dlmomt_hist->SetBinContent(40,0.001064305);
   e1e1ff_dlmomt_hist->SetBinContent(41,0.0007965387);
   e1e1ff_dlmomt_hist->SetBinContent(42,0.0006354682);
   e1e1ff_dlmomt_hist->SetBinContent(43,0.0005442612);
   e1e1ff_dlmomt_hist->SetBinContent(44,0.0002906639);
   e1e1ff_dlmomt_hist->SetBinContent(45,0.0002103467);
   e1e1ff_dlmomt_hist->SetBinContent(46,9.476393e-05);
   e1e1ff_dlmomt_hist->SetBinContent(47,2.54051e-05);
   e1e1ff_dlmomt_hist->SetBinContent(48,4.265638e-05);
   e1e1ff_dlmomt_hist->SetBinContent(49,9.050594e-06);
   e1e1ff_dlmomt_hist->SetBinContent(50,7.888969e-06);
   e1e1ff_dlmomt_hist->SetBinContent(51,1.532327e-05);
   e1e1ff_dlmomt_hist->SetEntries(283752);

   ci = TColor::GetColor("#cc6600");
   e1e1ff_dlmomt_hist->SetLineColor(ci);
   e1e1ff_dlmomt_hist->SetLineStyle(5);
   e1e1ff_dlmomt_hist->SetLineWidth(2);
   e1e1ff_dlmomt_hist->SetMarkerStyle(20);
   e1e1ff_dlmomt_hist->SetMarkerSize(0.3);
   e1e1ff_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e1e1ff_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e1e1ff_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e1e1ff_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e1e1ff_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e1e1ff_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e1e1ff_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e1e1ff_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e1e1ff_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e1e1ff_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e1e1ff_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e1e1ff_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e1e1ff_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e1e1ff_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e1e1ff_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e1e1ff_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e1e1ff_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e1e1ff_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e1e1ff_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e1e1ff_dlmomt_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.5948276,0.5699153,0.8922414,0.875,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e1e1h_dlmomt_hist","eeX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1_dlmomt_hist1","ee","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_dlmomt_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1nn_dlmomt_hist","ee#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e1e1ff_dlmomt_hist","eeff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> ptdl_mu.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jun 22 11:26:58 2009) by ROOT version5.22/00
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1->Range(-27.12644,-4.688628,132.8736,1.030306);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.1695402);
   c1->SetRightMargin(0.08045977);
   c1->SetTopMargin(0.07838983);
   c1->SetBottomMargin(0.1800848);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *e2e2h_dlmomt_hist = new TH1F("e2e2h_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e2e2h_dlmomt_hist->SetBinContent(1,0.0008526922);
   e2e2h_dlmomt_hist->SetBinContent(2,0.002870037);
   e2e2h_dlmomt_hist->SetBinContent(3,0.004554624);
   e2e2h_dlmomt_hist->SetBinContent(4,0.006608365);
   e2e2h_dlmomt_hist->SetBinContent(5,0.00807458);
   e2e2h_dlmomt_hist->SetBinContent(6,0.01021151);
   e2e2h_dlmomt_hist->SetBinContent(7,0.01210407);
   e2e2h_dlmomt_hist->SetBinContent(8,0.01406942);
   e2e2h_dlmomt_hist->SetBinContent(9,0.01578001);
   e2e2h_dlmomt_hist->SetBinContent(10,0.01764657);
   e2e2h_dlmomt_hist->SetBinContent(11,0.02017345);
   e2e2h_dlmomt_hist->SetBinContent(12,0.02159807);
   e2e2h_dlmomt_hist->SetBinContent(13,0.02459289);
   e2e2h_dlmomt_hist->SetBinContent(14,0.02654264);
   e2e2h_dlmomt_hist->SetBinContent(15,0.02866918);
   e2e2h_dlmomt_hist->SetBinContent(16,0.03131044);
   e2e2h_dlmomt_hist->SetBinContent(17,0.03432086);
   e2e2h_dlmomt_hist->SetBinContent(18,0.03701932);
   e2e2h_dlmomt_hist->SetBinContent(19,0.0411736);
   e2e2h_dlmomt_hist->SetBinContent(20,0.04437639);
   e2e2h_dlmomt_hist->SetBinContent(21,0.04784955);
   e2e2h_dlmomt_hist->SetBinContent(22,0.05270054);
   e2e2h_dlmomt_hist->SetBinContent(23,0.05792588);
   e2e2h_dlmomt_hist->SetBinContent(24,0.0656001);
   e2e2h_dlmomt_hist->SetBinContent(25,0.07363829);
   e2e2h_dlmomt_hist->SetBinContent(26,0.08483247);
   e2e2h_dlmomt_hist->SetBinContent(27,0.09724851);
   e2e2h_dlmomt_hist->SetBinContent(28,0.08332986);
   e2e2h_dlmomt_hist->SetBinContent(29,0.02009026);
   e2e2h_dlmomt_hist->SetBinContent(30,0.006582368);
   e2e2h_dlmomt_hist->SetBinContent(31,0.003296383);
   e2e2h_dlmomt_hist->SetBinContent(32,0.001856165);
   e2e2h_dlmomt_hist->SetBinContent(33,0.001071065);
   e2e2h_dlmomt_hist->SetBinContent(34,0.0006915126);
   e2e2h_dlmomt_hist->SetBinContent(35,0.0003379573);
   e2e2h_dlmomt_hist->SetBinContent(36,0.000197575);
   e2e2h_dlmomt_hist->SetBinContent(37,9.878751e-05);
   e2e2h_dlmomt_hist->SetBinContent(38,6.759146e-05);
   e2e2h_dlmomt_hist->SetBinContent(39,1.039869e-05);
   e2e2h_dlmomt_hist->SetBinContent(40,1.039869e-05);
   e2e2h_dlmomt_hist->SetBinContent(41,5.199343e-06);
   e2e2h_dlmomt_hist->SetBinContent(42,5.199343e-06);
   e2e2h_dlmomt_hist->SetBinContent(46,5.199343e-06);
   e2e2h_dlmomt_hist->SetMinimum(0.0002194144);
   e2e2h_dlmomt_hist->SetMaximum(3.819441);
   e2e2h_dlmomt_hist->SetEntries(192332);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff0000");
   e2e2h_dlmomt_hist->SetLineColor(ci);
   e2e2h_dlmomt_hist->SetLineWidth(2);
   e2e2h_dlmomt_hist->SetMarkerStyle(20);
   e2e2h_dlmomt_hist->SetMarkerSize(0.3);
   e2e2h_dlmomt_hist->GetXaxis()->SetTitle("P_{Tdl} (GeV)");
   e2e2h_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e2e2h_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e2e2h_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2h_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2h_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2h_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e2e2h_dlmomt_hist->GetYaxis()->SetTitle("norm. a.u.");
   e2e2h_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e2e2h_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e2e2h_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2h_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2h_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2h_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2h_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e2e2h_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e2e2h_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2h_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2h_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2h_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2h_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e2e2h_dlmomt_hist->Draw("");
   
   TH1 *e2e2_dlmomt_hist1 = new TH1F("e2e2_dlmomt_hist1","dlmomt",50,0,120);
   e2e2_dlmomt_hist1->SetBinContent(1,0.6255375);
   e2e2_dlmomt_hist1->SetBinContent(2,0.08012594);
   e2e2_dlmomt_hist1->SetBinContent(3,0.04803207);
   e2e2_dlmomt_hist1->SetBinContent(4,0.03431838);
   e2e2_dlmomt_hist1->SetBinContent(5,0.02622124);
   e2e2_dlmomt_hist1->SetBinContent(6,0.02104972);
   e2e2_dlmomt_hist1->SetBinContent(7,0.01747706);
   e2e2_dlmomt_hist1->SetBinContent(8,0.0145764);
   e2e2_dlmomt_hist1->SetBinContent(9,0.01263054);
   e2e2_dlmomt_hist1->SetBinContent(10,0.01086828);
   e2e2_dlmomt_hist1->SetBinContent(11,0.009457757);
   e2e2_dlmomt_hist1->SetBinContent(12,0.00852434);
   e2e2_dlmomt_hist1->SetBinContent(13,0.007361578);
   e2e2_dlmomt_hist1->SetBinContent(14,0.006631362);
   e2e2_dlmomt_hist1->SetBinContent(15,0.005919565);
   e2e2_dlmomt_hist1->SetBinContent(16,0.005285007);
   e2e2_dlmomt_hist1->SetBinContent(17,0.004908313);
   e2e2_dlmomt_hist1->SetBinContent(18,0.004236918);
   e2e2_dlmomt_hist1->SetBinContent(19,0.003727727);
   e2e2_dlmomt_hist1->SetBinContent(20,0.003263692);
   e2e2_dlmomt_hist1->SetBinContent(21,0.003113966);
   e2e2_dlmomt_hist1->SetBinContent(22,0.002810946);
   e2e2_dlmomt_hist1->SetBinContent(23,0.002731924);
   e2e2_dlmomt_hist1->SetBinContent(24,0.002499609);
   e2e2_dlmomt_hist1->SetBinContent(25,0.002453859);
   e2e2_dlmomt_hist1->SetBinContent(26,0.002289873);
   e2e2_dlmomt_hist1->SetBinContent(27,0.002138957);
   e2e2_dlmomt_hist1->SetBinContent(28,0.002098555);
   e2e2_dlmomt_hist1->SetBinContent(29,0.002053993);
   e2e2_dlmomt_hist1->SetBinContent(30,0.00185614);
   e2e2_dlmomt_hist1->SetBinContent(31,0.00190486);
   e2e2_dlmomt_hist1->SetBinContent(32,0.001801477);
   e2e2_dlmomt_hist1->SetBinContent(33,0.00172602);
   e2e2_dlmomt_hist1->SetBinContent(34,0.001610754);
   e2e2_dlmomt_hist1->SetBinContent(35,0.001638679);
   e2e2_dlmomt_hist1->SetBinContent(36,0.001570945);
   e2e2_dlmomt_hist1->SetBinContent(37,0.001559062);
   e2e2_dlmomt_hist1->SetBinContent(38,0.001556091);
   e2e2_dlmomt_hist1->SetBinContent(39,0.001522225);
   e2e2_dlmomt_hist1->SetBinContent(40,0.001465186);
   e2e2_dlmomt_hist1->SetBinContent(41,0.001434884);
   e2e2_dlmomt_hist1->SetBinContent(42,0.001475286);
   e2e2_dlmomt_hist1->SetBinContent(43,0.001491923);
   e2e2_dlmomt_hist1->SetBinContent(44,0.001565598);
   e2e2_dlmomt_hist1->SetBinContent(45,0.001569757);
   e2e2_dlmomt_hist1->SetBinContent(46,0.000702291);
   e2e2_dlmomt_hist1->SetBinContent(47,0.0003368858);
   e2e2_dlmomt_hist1->SetBinContent(48,0.0003392624);
   e2e2_dlmomt_hist1->SetBinContent(49,0.0002661814);
   e2e2_dlmomt_hist1->SetBinContent(50,0.0002614281);
   e2e2_dlmomt_hist1->SetBinContent(51,0.0004277915);
   e2e2_dlmomt_hist1->SetEntries(1683783);

   ci = TColor::GetColor("#0000ff");
   e2e2_dlmomt_hist1->SetLineColor(ci);
   e2e2_dlmomt_hist1->SetLineStyle(2);
   e2e2_dlmomt_hist1->SetLineWidth(2);
   e2e2_dlmomt_hist1->SetMarkerStyle(20);
   e2e2_dlmomt_hist1->SetMarkerSize(0.3);
   e2e2_dlmomt_hist1->GetXaxis()->SetNdivisions(506);
   e2e2_dlmomt_hist1->GetXaxis()->SetLabelFont(42);
   e2e2_dlmomt_hist1->GetXaxis()->SetLabelOffset(0.015);
   e2e2_dlmomt_hist1->GetXaxis()->SetLabelSize(0.06);
   e2e2_dlmomt_hist1->GetXaxis()->SetTitleSize(0.07);
   e2e2_dlmomt_hist1->GetXaxis()->SetTitleFont(42);
   e2e2_dlmomt_hist1->GetYaxis()->SetNdivisions(506);
   e2e2_dlmomt_hist1->GetYaxis()->SetLabelFont(42);
   e2e2_dlmomt_hist1->GetYaxis()->SetLabelOffset(0.015);
   e2e2_dlmomt_hist1->GetYaxis()->SetLabelSize(0.06);
   e2e2_dlmomt_hist1->GetYaxis()->SetTitleSize(0.07);
   e2e2_dlmomt_hist1->GetYaxis()->SetTitleOffset(1.1);
   e2e2_dlmomt_hist1->GetYaxis()->SetTitleFont(42);
   e2e2_dlmomt_hist1->GetZaxis()->SetLabelFont(42);
   e2e2_dlmomt_hist1->GetZaxis()->SetLabelOffset(0.015);
   e2e2_dlmomt_hist1->GetZaxis()->SetLabelSize(0.06);
   e2e2_dlmomt_hist1->GetZaxis()->SetTitleSize(0.07);
   e2e2_dlmomt_hist1->GetZaxis()->SetTitleOffset(1.1);
   e2e2_dlmomt_hist1->GetZaxis()->SetTitleFont(42);
   e2e2_dlmomt_hist1->Draw("same");
   
   TH1 *e3e3_dlmomt_hist = new TH1F("e3e3_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e3e3_dlmomt_hist->SetBinContent(1,0.1079479);
   e3e3_dlmomt_hist->SetBinContent(2,0.1065284);
   e3e3_dlmomt_hist->SetBinContent(3,0.1034184);
   e3e3_dlmomt_hist->SetBinContent(4,0.07437638);
   e3e3_dlmomt_hist->SetBinContent(5,0.07954409);
   e3e3_dlmomt_hist->SetBinContent(6,0.0560067);
   e3e3_dlmomt_hist->SetBinContent(7,0.03950487);
   e3e3_dlmomt_hist->SetBinContent(8,0.04567368);
   e3e3_dlmomt_hist->SetBinContent(9,0.04853691);
   e3e3_dlmomt_hist->SetBinContent(10,0.03610865);
   e3e3_dlmomt_hist->SetBinContent(11,0.03726416);
   e3e3_dlmomt_hist->SetBinContent(12,0.02607411);
   e3e3_dlmomt_hist->SetBinContent(13,0.02968993);
   e3e3_dlmomt_hist->SetBinContent(14,0.01794364);
   e3e3_dlmomt_hist->SetBinContent(15,0.0233376);
   e3e3_dlmomt_hist->SetBinContent(16,0.02040174);
   e3e3_dlmomt_hist->SetBinContent(17,0.01588035);
   e3e3_dlmomt_hist->SetBinContent(18,0.01357691);
   e3e3_dlmomt_hist->SetBinContent(19,0.007833117);
   e3e3_dlmomt_hist->SetBinContent(20,0.009433168);
   e3e3_dlmomt_hist->SetBinContent(21,0.01517691);
   e3e3_dlmomt_hist->SetBinContent(22,0.006997952);
   e3e3_dlmomt_hist->SetBinContent(23,0.008368026);
   e3e3_dlmomt_hist->SetBinContent(24,0.008592463);
   e3e3_dlmomt_hist->SetBinContent(25,0.008242112);
   e3e3_dlmomt_hist->SetBinContent(26,0.01055237);
   e3e3_dlmomt_hist->SetBinContent(27,0.00469382);
   e3e3_dlmomt_hist->SetBinContent(28,0.006412158);
   e3e3_dlmomt_hist->SetBinContent(29,0.006956912);
   e3e3_dlmomt_hist->SetBinContent(30,0.005691972);
   e3e3_dlmomt_hist->SetBinContent(31,0.003048173);
   e3e3_dlmomt_hist->SetBinContent(32,0.002992735);
   e3e3_dlmomt_hist->SetBinContent(33,0.001828591);
   e3e3_dlmomt_hist->SetBinContent(34,0.004849948);
   e3e3_dlmomt_hist->SetBinContent(35,0.0006452189);
   e3e3_dlmomt_hist->SetBinContent(36,0.0009259533);
   e3e3_dlmomt_hist->SetBinContent(37,0.00097521);
   e3e3_dlmomt_hist->SetBinContent(38,0.0004233079);
   e3e3_dlmomt_hist->SetBinContent(39,0.0004036578);
   e3e3_dlmomt_hist->SetBinContent(40,0.001551903);
   e3e3_dlmomt_hist->SetBinContent(41,0.0009421646);
   e3e3_dlmomt_hist->SetBinContent(42,0.0005108294);
   e3e3_dlmomt_hist->SetBinContent(44,0.0001232795);
   e3e3_dlmomt_hist->SetBinContent(45,1.361496e-05);
   e3e3_dlmomt_hist->SetBinContent(51,0.0001373835);
   e3e3_dlmomt_hist->SetEntries(3731);

   ci = TColor::GetColor("#006600");
   e3e3_dlmomt_hist->SetLineColor(ci);
   e3e3_dlmomt_hist->SetLineStyle(3);
   e3e3_dlmomt_hist->SetLineWidth(2);
   e3e3_dlmomt_hist->SetMarkerStyle(20);
   e3e3_dlmomt_hist->SetMarkerSize(0.3);
   e3e3_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e3e3_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e3e3_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e3e3_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e3e3_dlmomt_hist->Draw("same");
   
   TH1 *e2e2nn_dlmomt_hist = new TH1F("e2e2nn_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e2e2nn_dlmomt_hist->SetBinContent(1,0.004083521);
   e2e2nn_dlmomt_hist->SetBinContent(2,0.01155353);
   e2e2nn_dlmomt_hist->SetBinContent(3,0.01792319);
   e2e2nn_dlmomt_hist->SetBinContent(4,0.0225883);
   e2e2nn_dlmomt_hist->SetBinContent(5,0.02431008);
   e2e2nn_dlmomt_hist->SetBinContent(6,0.03005927);
   e2e2nn_dlmomt_hist->SetBinContent(7,0.03352511);
   e2e2nn_dlmomt_hist->SetBinContent(8,0.03547257);
   e2e2nn_dlmomt_hist->SetBinContent(9,0.03569635);
   e2e2nn_dlmomt_hist->SetBinContent(10,0.03807836);
   e2e2nn_dlmomt_hist->SetBinContent(11,0.04036897);
   e2e2nn_dlmomt_hist->SetBinContent(12,0.04063299);
   e2e2nn_dlmomt_hist->SetBinContent(13,0.04007385);
   e2e2nn_dlmomt_hist->SetBinContent(14,0.04081671);
   e2e2nn_dlmomt_hist->SetBinContent(15,0.04036843);
   e2e2nn_dlmomt_hist->SetBinContent(16,0.04056529);
   e2e2nn_dlmomt_hist->SetBinContent(17,0.03787059);
   e2e2nn_dlmomt_hist->SetBinContent(18,0.03824444);
   e2e2nn_dlmomt_hist->SetBinContent(19,0.036784);
   e2e2nn_dlmomt_hist->SetBinContent(20,0.03758308);
   e2e2nn_dlmomt_hist->SetBinContent(21,0.03424274);
   e2e2nn_dlmomt_hist->SetBinContent(22,0.03336466);
   e2e2nn_dlmomt_hist->SetBinContent(23,0.0326646);
   e2e2nn_dlmomt_hist->SetBinContent(24,0.02947322);
   e2e2nn_dlmomt_hist->SetBinContent(25,0.02798004);
   e2e2nn_dlmomt_hist->SetBinContent(26,0.02653567);
   e2e2nn_dlmomt_hist->SetBinContent(27,0.0232993);
   e2e2nn_dlmomt_hist->SetBinContent(28,0.02228778);
   e2e2nn_dlmomt_hist->SetBinContent(29,0.02004147);
   e2e2nn_dlmomt_hist->SetBinContent(30,0.01779153);
   e2e2nn_dlmomt_hist->SetBinContent(31,0.0160309);
   e2e2nn_dlmomt_hist->SetBinContent(32,0.01366875);
   e2e2nn_dlmomt_hist->SetBinContent(33,0.01095645);
   e2e2nn_dlmomt_hist->SetBinContent(34,0.00937096);
   e2e2nn_dlmomt_hist->SetBinContent(35,0.007969181);
   e2e2nn_dlmomt_hist->SetBinContent(36,0.006917799);
   e2e2nn_dlmomt_hist->SetBinContent(37,0.004782302);
   e2e2nn_dlmomt_hist->SetBinContent(38,0.003724494);
   e2e2nn_dlmomt_hist->SetBinContent(39,0.003202592);
   e2e2nn_dlmomt_hist->SetBinContent(40,0.002183341);
   e2e2nn_dlmomt_hist->SetBinContent(41,0.001441493);
   e2e2nn_dlmomt_hist->SetBinContent(42,0.001269412);
   e2e2nn_dlmomt_hist->SetBinContent(43,0.001482184);
   e2e2nn_dlmomt_hist->SetBinContent(44,0.001291379);
   e2e2nn_dlmomt_hist->SetBinContent(45,0.0007598637);
   e2e2nn_dlmomt_hist->SetBinContent(46,0.0003308506);
   e2e2nn_dlmomt_hist->SetBinContent(47,0.0001492143);
   e2e2nn_dlmomt_hist->SetBinContent(48,7.75375e-05);
   e2e2nn_dlmomt_hist->SetBinContent(49,8.098082e-05);
   e2e2nn_dlmomt_hist->SetBinContent(50,3.06947e-05);
   e2e2nn_dlmomt_hist->SetEntries(98254);

   ci = TColor::GetColor("#990099");
   e2e2nn_dlmomt_hist->SetLineColor(ci);
   e2e2nn_dlmomt_hist->SetLineStyle(4);
   e2e2nn_dlmomt_hist->SetLineWidth(2);
   e2e2nn_dlmomt_hist->SetMarkerStyle(20);
   e2e2nn_dlmomt_hist->SetMarkerSize(0.3);
   e2e2nn_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e2e2nn_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e2e2nn_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2nn_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2nn_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2nn_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e2e2nn_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e2e2nn_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e2e2nn_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2nn_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2nn_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2nn_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2nn_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e2e2nn_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e2e2nn_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2nn_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2nn_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2nn_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2nn_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e2e2nn_dlmomt_hist->Draw("same");
   
   TH1 *e2e2ff_dlmomt_hist = new TH1F("e2e2ff_dlmomt_hist","dlmomt {(flg_2ele==1)*(weight1)}",50,0,120);
   e2e2ff_dlmomt_hist->SetBinContent(1,0.0226001);
   e2e2ff_dlmomt_hist->SetBinContent(2,0.04973556);
   e2e2ff_dlmomt_hist->SetBinContent(3,0.06640935);
   e2e2ff_dlmomt_hist->SetBinContent(4,0.07867856);
   e2e2ff_dlmomt_hist->SetBinContent(5,0.06958725);
   e2e2ff_dlmomt_hist->SetBinContent(6,0.05529863);
   e2e2ff_dlmomt_hist->SetBinContent(7,0.04358283);
   e2e2ff_dlmomt_hist->SetBinContent(8,0.03686906);
   e2e2ff_dlmomt_hist->SetBinContent(9,0.03314568);
   e2e2ff_dlmomt_hist->SetBinContent(10,0.02945589);
   e2e2ff_dlmomt_hist->SetBinContent(11,0.02836801);
   e2e2ff_dlmomt_hist->SetBinContent(12,0.02680692);
   e2e2ff_dlmomt_hist->SetBinContent(13,0.02565152);
   e2e2ff_dlmomt_hist->SetBinContent(14,0.02397523);
   e2e2ff_dlmomt_hist->SetBinContent(15,0.02310839);
   e2e2ff_dlmomt_hist->SetBinContent(16,0.02216458);
   e2e2ff_dlmomt_hist->SetBinContent(17,0.0219591);
   e2e2ff_dlmomt_hist->SetBinContent(18,0.02139912);
   e2e2ff_dlmomt_hist->SetBinContent(19,0.02076848);
   e2e2ff_dlmomt_hist->SetBinContent(20,0.0201831);
   e2e2ff_dlmomt_hist->SetBinContent(21,0.01909699);
   e2e2ff_dlmomt_hist->SetBinContent(22,0.01898208);
   e2e2ff_dlmomt_hist->SetBinContent(23,0.01797804);
   e2e2ff_dlmomt_hist->SetBinContent(24,0.01787636);
   e2e2ff_dlmomt_hist->SetBinContent(25,0.01713298);
   e2e2ff_dlmomt_hist->SetBinContent(26,0.01696528);
   e2e2ff_dlmomt_hist->SetBinContent(27,0.01664662);
   e2e2ff_dlmomt_hist->SetBinContent(28,0.01638478);
   e2e2ff_dlmomt_hist->SetBinContent(29,0.01567805);
   e2e2ff_dlmomt_hist->SetBinContent(30,0.01553818);
   e2e2ff_dlmomt_hist->SetBinContent(31,0.01545945);
   e2e2ff_dlmomt_hist->SetBinContent(32,0.01529894);
   e2e2ff_dlmomt_hist->SetBinContent(33,0.01587827);
   e2e2ff_dlmomt_hist->SetBinContent(34,0.01557222);
   e2e2ff_dlmomt_hist->SetBinContent(35,0.01592063);
   e2e2ff_dlmomt_hist->SetBinContent(36,0.01157773);
   e2e2ff_dlmomt_hist->SetBinContent(37,0.00494031);
   e2e2ff_dlmomt_hist->SetBinContent(38,0.002911276);
   e2e2ff_dlmomt_hist->SetBinContent(39,0.002166844);
   e2e2ff_dlmomt_hist->SetBinContent(40,0.001860484);
   e2e2ff_dlmomt_hist->SetBinContent(41,0.00164815);
   e2e2ff_dlmomt_hist->SetBinContent(42,0.00120601);
   e2e2ff_dlmomt_hist->SetBinContent(43,0.001125836);
   e2e2ff_dlmomt_hist->SetBinContent(44,0.0009808881);
   e2e2ff_dlmomt_hist->SetBinContent(45,0.0007024381);
   e2e2ff_dlmomt_hist->SetBinContent(46,0.0002746362);
   e2e2ff_dlmomt_hist->SetBinContent(47,0.0001785078);
   e2e2ff_dlmomt_hist->SetBinContent(48,0.0001014231);
   e2e2ff_dlmomt_hist->SetBinContent(49,0.0001016446);
   e2e2ff_dlmomt_hist->SetBinContent(50,6.759459e-05);
   e2e2ff_dlmomt_hist->SetBinContent(51,7.180103e-05);
   e2e2ff_dlmomt_hist->SetEntries(303370);

   ci = TColor::GetColor("#cc6600");
   e2e2ff_dlmomt_hist->SetLineColor(ci);
   e2e2ff_dlmomt_hist->SetLineStyle(5);
   e2e2ff_dlmomt_hist->SetLineWidth(2);
   e2e2ff_dlmomt_hist->SetMarkerStyle(20);
   e2e2ff_dlmomt_hist->SetMarkerSize(0.3);
   e2e2ff_dlmomt_hist->GetXaxis()->SetNdivisions(506);
   e2e2ff_dlmomt_hist->GetXaxis()->SetLabelFont(42);
   e2e2ff_dlmomt_hist->GetXaxis()->SetLabelOffset(0.015);
   e2e2ff_dlmomt_hist->GetXaxis()->SetLabelSize(0.06);
   e2e2ff_dlmomt_hist->GetXaxis()->SetTitleSize(0.07);
   e2e2ff_dlmomt_hist->GetXaxis()->SetTitleFont(42);
   e2e2ff_dlmomt_hist->GetYaxis()->SetNdivisions(506);
   e2e2ff_dlmomt_hist->GetYaxis()->SetLabelFont(42);
   e2e2ff_dlmomt_hist->GetYaxis()->SetLabelOffset(0.015);
   e2e2ff_dlmomt_hist->GetYaxis()->SetLabelSize(0.06);
   e2e2ff_dlmomt_hist->GetYaxis()->SetTitleSize(0.07);
   e2e2ff_dlmomt_hist->GetYaxis()->SetTitleOffset(1.1);
   e2e2ff_dlmomt_hist->GetYaxis()->SetTitleFont(42);
   e2e2ff_dlmomt_hist->GetZaxis()->SetLabelFont(42);
   e2e2ff_dlmomt_hist->GetZaxis()->SetLabelOffset(0.015);
   e2e2ff_dlmomt_hist->GetZaxis()->SetLabelSize(0.06);
   e2e2ff_dlmomt_hist->GetZaxis()->SetTitleSize(0.07);
   e2e2ff_dlmomt_hist->GetZaxis()->SetTitleOffset(1.1);
   e2e2ff_dlmomt_hist->GetZaxis()->SetTitleFont(42);
   e2e2ff_dlmomt_hist->Draw("same");
   
   TLegend *leg = new TLegend(0.5977011,0.6059322,0.8936782,0.8813559,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(10);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("e2e2h_dlmomt_hist","#mu#muX","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2_dlmomt_hist1","#mu#mu","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e3e3_dlmomt_hist","#tau#tau","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2nn_dlmomt_hist","#mu#mu#nu#nu","l");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("e2e2ff_dlmomt_hist","#mu#muff","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

